Two-component $GW$ calculations: Cubic scaling implementation and comparison of vertex corrected and partially self-consistent $GW$ variants

We report an all-electron, atomic orbital (AO) based, two-component (2C) implementation of the $GW$ approximation (GWA) for closed-shell molecules. Our algorithm is based on the space-time formulation of the GWA and uses analytical continuation of the self-energy, and pair-atomic density fitting (PADF) to switch between AO and auxiliary basis. By calculating the dynamical contribution to the $GW$ self-energy at a quasi-one-component level, our 2C $GW$ algorithm is only about a factor of two to three slower than in the scalar relativistic case. Additionally, we present a 2C implementation of the simplest vertex correction to the self-energy, the statically screened $G3W2$ correction. Comparison of first ionization potentials of a set of 67 molecules with heavy elements (a subset of the SOC81 set) calculated with our implementation against results from the WEST code reveals mean absolute deviations of around 70 meV for $G_0W_0$@PBE and $G_0W_0$@PBE0. These are most likely due to technical differences in both implementations, most notably the use of different basis sets, pseudopotential approximations, different treatment of the frequency dependency of the self-energy and the choice of the 2C-Hamiltonian. Finally, we assess the performance of some (partially self-consistent) variants of the GWA for the calculation of first IPs by comparison to vertical experimental reference values. $G_0W_0$PBE0 (25 \% exact exchange) and $G_0W_0$BHLYP (50 \% exact exchange) perform best with mean absolute deviations (MAD) of about 200 meV. Eigenvalue-only self-consistent $GW$ (ev$GW$) and quasi-particle self-consistent $GW$ (qs$GW$) significantly overestimate the IPs. Perturbative $G3W2$ corrections improve the agreement with experiment in cases where $G_0W_0$ alone underestimates the IPs. With a MAD of only 140 meV, 2C-$G_0W_0$PBE0 + $G3W2$ is in best agreement with the experimental reference values.

==> anc/QP_energies/data_bhandhlyp_full.txt <==
  1,          Al2Br6,  10.61,  10.79,  10.98,  10.85,  10.93,  11.02,  -0.04,   0.10  
  2,           AlBr3,  10.69,  10.87,  11.07,  10.93,  11.01,  11.10,  -0.05,   0.10  
  3,            AlI3,   9.63,   9.67,   9.75,   9.75,   9.82,   9.92,  -0.17,   0.07  
  4,           AsBr3,   9.93,  10.14,  10.39,  10.19,  10.28,  10.39,  -0.06,   0.03  
  5,           AsCl3,  10.62,  10.88,  11.15,  10.74,  10.93,  11.15,  -0.00,  -0.00  
  6,            AsF3,  12.72,  12.96,  13.21,  12.90,  13.01,  13.14,  -0.00,   0.03  
  7,            AsF5,  15.48,  15.62,  15.77,  15.49,  15.64,  15.83,  -0.01,   0.30  
  8,            AsH3,  10.31,  10.52,  10.74,  10.47,  10.59,  10.70,  -0.00,  -0.01  
  9,            AsI3,   9.19,   9.30,   9.47,   9.35,   9.44,   9.58,  -0.24,   0.04  
 10,             Br2,  10.34,  10.52,  10.72,  10.60,  10.67,  10.75,  -0.17,   0.08  
 11,            BrCl,  10.74,  10.94,  11.16,  10.91,  11.03,  11.18,  -0.12,   0.07  
 12,        C10H10Ru,   7.02,   7.12,   7.25,   7.23,   7.37,   7.55,  -0.11,   0.09  
 13,          C2H2Se,   8.48,   8.64,   8.83,   8.60,   8.73,   8.89,  -0.01,  -0.04  
 14,          C2H6Cd,   8.91,   9.03,   9.15,   8.93,   9.11,   9.33,   0.00,  -0.02  
 15,          C2H6Hg,   9.03,   9.15,   9.28,   8.99,   9.24,   9.53,   0.05,  -0.05  
 16,          C2H6Se,   8.14,   8.33,   8.53,   8.32,   8.44,   8.57,  -0.00,  -0.02  
 17,          C2H6Zn,   9.49,   9.62,   9.77,   9.54,   9.70,   9.89,   0.00,  -0.02  
 18,          C2HBrO,   9.19,   9.34,   9.51,   9.28,   9.43,   9.60,  -0.01,  -0.06  
 19,          C4H4Se,   8.80,   8.92,   9.07,   8.81,   8.97,   9.16,   0.00,  -0.08  
 20,            CF3I,  10.71,  10.74,  10.79,  10.83,  10.89,  10.97,  -0.30,   0.07  
 21,         CH3HgBr,   9.85,   9.99,  10.16,  10.06,  10.13,  10.21,  -0.13,   0.13  
 22,         CH3HgCl,  10.45,  10.63,  10.82,  10.43,  10.65,  10.92,  -0.03,   0.13  
 23,          CH3HgI,   9.19,   9.23,   9.28,   9.29,   9.36,   9.45,  -0.26,   0.09  
 24,            CH3I,   9.55,   9.60,   9.67,   9.67,   9.73,   9.82,  -0.29,   0.04  
 25,             CI4,   9.14,   9.19,   9.28,   9.28,   9.38,   9.53,  -0.22,   0.08  
 26,           CaBr2,   9.98,  10.13,  10.30,  10.20,  10.26,  10.34,  -0.14,   0.15  
 27,            CaI2,   9.31,   9.36,   9.44,   9.42,   9.47,   9.54,  -0.27,   0.12  
 28,           CdBr2,  10.38,  10.53,  10.71,  10.60,  10.66,  10.74,  -0.14,   0.15  
 29,           CdCl2,  11.09,  11.27,  11.48,  11.11,  11.28,  11.54,  -0.04,   0.16  
 30,            CdI2,   9.59,   9.63,   9.70,   9.71,   9.77,   9.86,  -0.29,   0.11  
 31,             CsF,   9.00,   9.22,   9.51,   8.99,   9.26,   9.79,  -0.00,   0.28  
 32,           HgCl2,  11.05,  11.22,  11.42,  11.16,  11.24,  11.36,  -0.06,   0.14  
 33,              I2,   9.40,   9.45,   9.53,   9.54,   9.63,   9.78,  -0.33,   0.06  
 34,             IBr,   9.80,   9.89,  10.02,   9.98,  10.04,  10.14,  -0.28,   0.06  
 35,             ICl,  10.10,  10.18,  10.29,  10.19,  10.30,  10.47,  -0.28,   0.06  
 36,              IF,  10.63,  10.68,  10.75,  10.75,  10.81,  10.89,  -0.33,   0.07  
 37,             Kr2,  13.27,  13.50,  13.79,  13.55,  13.67,  13.82,  -0.13,   0.12  
 38,            KrF2,  13.56,  13.59,  13.61,  13.60,  13.76,  13.96,  -0.07,   0.24  
 39,           LaBr3,  10.20,  10.36,  10.55,  10.43,  10.51,  10.61,  -0.09,   0.18  
 40,           LaCl3,  10.98,  11.16,  11.38,  11.00,  11.20,  11.51,  -0.01,   0.15  
 41,            LiBr,   9.01,   9.15,   9.31,   9.22,   9.29,   9.36,  -0.13,   0.13  
 42,             LiI,   8.41,   8.46,   8.53,   8.52,   8.58,   8.66,  -0.26,   0.10  
 43,           MgBr2,  10.64,  10.79,  10.98,  10.85,  10.93,  11.02,  -0.14,   0.14  
 44,            MgI2,   9.78,   9.83,   9.93,   9.89,   9.97,  10.08,  -0.28,   0.10  
 45,          MoC6O6,   8.49,   8.65,   8.86,   8.62,   8.81,   9.06,  -0.05,  -0.01  
 46,            OsO4,  12.63,  12.66,  12.69,  12.59,  12.73,  12.89,  -0.06,   0.33  
 47,            PBr3,   9.79,   9.94,  10.10,   9.95,  10.04,  10.15,  -0.03,  -0.00  
 48,           POBr3,  10.97,  11.15,  11.34,  11.22,  11.29,  11.38,  -0.13,   0.11  
 49,            RuO4,  12.45,  12.50,  12.57,  12.45,  12.57,  12.73,  -0.01,   0.48  
 50,           SOBr2,  10.47,  10.63,  10.80,  10.62,  10.73,  10.86,  -0.06,   0.05  
 51,           SPBr3,   9.57,   9.74,   9.92,   9.63,   9.81,  10.03,  -0.03,   0.08  
 52,           SeCl2,   9.20,   9.41,   9.64,   9.35,   9.50,   9.69,  -0.01,   0.01  
 53,            SeO2,  11.67,  11.78,  11.91,  11.74,  11.86,  12.01,  -0.00,   0.16  
 54,          SiBrF3,  11.86,  12.02,  12.20,  12.09,  12.15,  12.23,  -0.14,   0.09  
 55,           SiH3I,   9.97,  10.02,  10.09,  10.08,  10.16,  10.26,  -0.28,   0.05  
 56,           SrBr2,   9.65,   9.80,   9.99,   9.87,   9.93,  10.02,  -0.14,   0.15  
 57,           SrCl2,  10.16,  10.35,  10.59,  10.16,  10.37,  10.66,  -0.01,   0.12  
 58,            SrI2,   9.03,   9.08,   9.17,   9.14,   9.20,   9.29,  -0.27,   0.12  
 59,           TiBr4,  10.49,  10.66,  10.86,  10.72,  10.80,  10.90,  -0.10,   0.28  
 60,            TiI4,   9.35,   9.41,   9.51,   9.48,   9.56,   9.68,  -0.22,   0.25  
 61,           ZnBr2,  10.66,  10.82,  11.01,  10.89,  10.96,  11.04,  -0.15,   0.13  
 62,           ZnCl2,  11.47,  11.66,  11.87,  11.48,  11.67,  11.95,  -0.04,   0.14  
 63,            ZnF2,  13.51,  13.62,  13.75,  13.53,  13.62,  13.74,  -0.02,   0.35  
 64,            ZnI2,   9.78,   9.83,   9.92,   9.90,   9.99,  10.12,  -0.30,   0.10  
 65,           ZrBr4,  10.66,  10.83,  11.04,  10.90,  10.98,  11.09,  -0.10,   0.18  
 66,           ZrCl4,  11.74,  11.92,  12.13,  11.75,  11.94,  12.22,  -0.02,   0.18  
 67,            ZrI4,   9.54,   9.59,   9.68,   9.66,   9.75,   9.90,  -0.22,   0.14  


==> anc/QP_energies/data_evGW_full.txt <==
  1,          Al2Br6,  10.67,  10.86,  11.07,  10.94,  11.02,  11.13,  -0.04,   0.11  
  2,           AlBr3,  10.78,  10.97,  11.19,  11.04,  11.13,  11.23,  -0.04,   0.10  
  3,            AlI3,   9.66,   9.70,   9.78,   9.80,   9.87,   9.99,  -0.16,   0.08  
  4,           AsBr3,   9.90,  10.14,  10.42,  10.19,  10.30,  10.42,  -0.04,   0.03  
  5,           AsCl3,  10.59,  10.87,  11.17,  10.70,  10.91,  11.17,  -0.00,  -0.00  
  6,            AsF3,  12.76,  12.99,  13.25,  12.92,  13.05,  13.21,  -0.00,   0.04  
  7,            AsF5,  15.76,  15.91,  16.08,  15.76,  15.93,  16.14,  -0.01,   0.34  
  8,            AsH3,  10.35,  10.57,  10.81,  10.53,  10.65,  10.78,  -0.00,  -0.02  
  9,            AsI3,   9.16,   9.37,   9.74,   9.33,   9.44,   9.59,  -0.31,   0.12  
 10,             Br2,  10.41,  10.61,  10.82,  10.69,  10.77,  10.86,  -0.16,   0.08  
 11,            BrCl,  10.81,  11.03,  11.27,  10.98,  11.12,  11.29,  -0.12,   0.07  
 12,        C10H10Ru,   6.93,   7.11,   7.32,   7.17,   7.33,   7.53,  -0.10,   0.09  
 13,          C2H2Se,   8.49,   8.67,   8.89,   8.62,   8.78,   8.96,  -0.01,  -0.04  
 14,          C2H6Cd,   9.01,   9.13,   9.27,   9.03,   9.21,   9.44,   0.01,  -0.01  
 15,          C2H6Hg,   9.09,   9.23,   9.38,   9.06,   9.31,   9.61,   0.03,  -0.05  
 16,          C2H6Se,   8.21,   8.41,   8.63,   8.39,   8.52,   8.67,  -0.01,  -0.02  
 17,          C2H6Zn,   9.62,   9.77,   9.93,   9.67,   9.84,  10.04,   0.00,  -0.02  
 18,          C2HBrO,   9.17,   9.34,   9.53,   9.26,   9.43,   9.63,  -0.01,  -0.06  
 19,          C4H4Se,   8.81,   8.96,   9.14,   8.82,   9.01,   9.24,   0.00,  -0.07  
 20,            CF3I,  10.65,  10.69,  10.75,  10.78,  10.84,  10.92,  -0.29,   0.07  
 21,         CH3HgBr,   9.98,  10.15,  10.33,  10.21,  10.30,  10.41,  -0.12,   0.14  
 22,         CH3HgCl,  10.61,  10.81,  11.04,  10.59,  10.84,  11.13,  -0.04,   0.15  
 23,          CH3HgI,   9.27,   9.31,   9.37,   9.37,   9.46,   9.58,  -0.25,   0.10  
 24,            CH3I,   9.61,   9.66,   9.73,   9.74,   9.81,   9.90,  -0.28,   0.04  
 25,             CI4,   9.13,   9.18,   9.28,   9.28,   9.39,   9.55,  -0.23,   0.08  
 26,           CaBr2,  10.11,  10.28,  10.48,  10.35,  10.43,  10.52,  -0.13,   0.16  
 27,            CaI2,   9.38,   9.43,   9.52,   9.50,   9.56,   9.64,  -0.26,   0.12  
 28,           CdBr2,  10.51,  10.68,  10.89,  10.76,  10.83,  10.93,  -0.14,   0.16  
 29,           CdCl2,  11.27,  11.46,  11.68,  11.27,  11.46,  11.74,  -0.04,   0.18  
 30,            CdI2,   9.66,   9.71,   9.78,   9.80,   9.87,   9.97,  -0.28,   0.12  
 31,             CsF,   9.44,   9.68,  10.00,   9.43,   9.73,  10.33,  -0.01,   0.35  
 32,           HgCl2,  11.19,  11.39,  11.61,  11.29,  11.41,  11.55,  -0.07,   0.15  
 33,              I2,   9.42,   9.46,   9.55,   9.57,   9.69,   9.88,  -0.32,   0.06  
 34,             IBr,   9.83,   9.93,  10.07,  10.02,  10.10,  10.21,  -0.28,   0.07  
 35,             ICl,  10.11,  10.21,  10.35,  10.21,  10.33,  10.51,  -0.29,   0.06  
 36,              IF,  10.62,  10.68,  10.77,  10.75,  10.83,  10.94,  -0.34,   0.07  
 37,             Kr2,  13.39,  13.62,  13.90,  13.73,  13.81,  13.90,  -0.12,   0.13  
 38,            KrF2,  13.64,  13.83,  14.04,  13.73,  13.89,  14.08,  -0.09,   0.30  
 39,           LaBr3,  10.31,  10.48,  10.69,  10.57,  10.65,  10.76,  -0.09,   0.18  
 40,           LaCl3,  11.06,  11.27,  11.52,  11.08,  11.31,  11.66,  -0.02,   0.16  
 41,            LiBr,   9.16,   9.34,   9.53,   9.40,   9.48,   9.57,  -0.13,   0.15  
 42,             LiI,   8.51,   8.56,   8.64,   8.64,   8.71,   8.81,  -0.25,   0.11  
 43,           MgBr2,  10.77,  10.95,  11.16,  11.02,  11.10,  11.21,  -0.13,   0.15  
 44,            MgI2,   9.86,   9.91,  10.02,   9.99,  10.07,  10.20,  -0.27,   0.11  
 45,          MoC6O6,   8.32,   8.51,   8.76,   8.44,   8.66,   8.95,  -0.04,  -0.03  
 46,            OsO4,  12.64,  12.70,  12.77,  12.61,  12.78,  12.99,  -0.02,   0.36  
 47,            PBr3,   9.74,   9.91,  10.10,   9.92,  10.03,  10.15,  -0.03,  -0.00  
 48,           POBr3,  10.97,  11.16,  11.37,  11.24,  11.32,  11.42,  -0.11,   0.12  
 49,            RuO4,  12.44,  12.51,  12.61,  12.45,  12.61,  12.81,   0.01,   0.49  
 50,           SOBr2,  10.46,  10.63,  10.84,  10.62,  10.75,  10.90,  -0.04,   0.06  
 51,           SPBr3,   9.62,   9.80,  10.00,   9.70,   9.89,  10.11,  -0.02,   0.09  
 52,           SeCl2,   9.19,   9.42,   9.68,   9.35,   9.51,   9.74,  -0.02,   0.00  
 53,            SeO2,  11.81,  11.93,  12.09,  11.87,  12.01,  12.19,  -0.00,   0.20  
 54,          SiBrF3,  11.91,  12.08,  12.27,  12.15,  12.22,  12.32,  -0.13,   0.10  
 55,           SiH3I,  10.03,  10.08,  10.16,  10.15,  10.23,  10.35,  -0.27,   0.05  
 56,           SrBr2,   9.79,   9.96,  10.18,  10.03,  10.11,  10.21,  -0.13,   0.16  
 57,           SrCl2,  10.28,  10.52,  10.80,  10.29,  10.53,  10.87,  -0.01,   0.13  
 58,            SrI2,   9.11,   9.16,   9.26,   9.24,   9.31,   9.41,  -0.26,   0.13  
 59,           TiBr4,  10.51,  10.70,  10.92,  10.78,  10.86,  10.95,  -0.08,   0.23  
 60,            TiI4,   9.32,   9.38,   9.47,   9.48,   9.57,   9.71,  -0.20,   0.20  
 61,           ZnBr2,  10.78,  10.97,  11.20,  11.04,  11.12,  11.23,  -0.14,   0.14  
 62,           ZnCl2,  11.62,  11.85,  12.10,  11.64,  11.85,  12.15,  -0.04,   0.15  
 63,            ZnF2,  14.03,  14.17,  14.33,  14.05,  14.16,  14.32,  -0.02,   0.40  
 64,            ZnI2,   9.85,   9.91,  10.01,   9.99,  10.08,  10.23,  -0.29,   0.10  
 65,           ZrBr4,  10.70,  10.89,  11.12,  10.96,  11.06,  11.18,  -0.09,   0.18  
 66,           ZrCl4,  11.79,  12.00,  12.23,  11.79,  12.02,  12.33,  -0.02,   0.19  
 67,            ZrI4,   9.52,   9.57,   9.66,   9.66,   9.76,   9.91,  -0.21,   0.14  


==> anc/QP_energies/data_evgw0_full.txt <==
  1,          Al2Br6,  10.46,  10.67,  10.90,  10.73,  10.83,  10.96,  -0.04,   0.09  
  2,           AlBr3,  10.57,  10.78,  11.01,  10.84,  10.95,  11.07,  -0.04,   0.08  
  3,            AlI3,   9.49,   9.55,   9.64,   9.63,   9.72,   9.84,  -0.15,   0.06  
  4,           AsBr3,   9.75,  10.00,  10.29,  10.04,  10.16,  10.30,  -0.04,   0.02  
  5,           AsCl3,  10.44,  10.73,  11.05,  10.55,  10.78,  11.05,  -0.00,  -0.00  
  6,            AsF3,  12.56,  12.82,  13.11,  12.73,  12.87,  13.03,  -0.00,   0.03  
  7,            AsF5,  15.34,  15.50,  15.68,  15.34,  15.53,  15.75,  -0.01,   0.26  
  8,            AsH3,  10.25,  10.46,  10.70,  10.42,  10.56,  10.70,  -0.00,  -0.02  
  9,            AsI3,   9.02,   9.21,   9.52,   9.20,   9.31,   9.47,  -0.27,   0.10  
 10,             Br2,  10.25,  10.46,  10.70,  10.54,  10.63,  10.73,  -0.15,   0.06  
 11,            BrCl,  10.64,  10.88,  11.13,  10.82,  10.97,  11.16,  -0.12,   0.06  
 12,        C10H10Ru,   6.78,   6.93,   7.13,   7.01,   7.15,   7.32,  -0.09,   0.04  
 13,          C2H2Se,   8.38,   8.57,   8.80,   8.51,   8.67,   8.87,  -0.01,  -0.04  
 14,          C2H6Cd,   8.86,   9.01,   9.17,   8.89,   9.08,   9.31,   0.00,  -0.04  
 15,          C2H6Hg,   8.96,   9.11,   9.26,   8.93,   9.20,   9.51,   0.03,  -0.06  
 16,          C2H6Se,   8.07,   8.28,   8.52,   8.26,   8.40,   8.56,  -0.00,  -0.03  
 17,          C2H6Zn,   9.46,   9.62,   9.79,   9.50,   9.68,   9.89,   0.00,  -0.04  
 18,          C2HBrO,   9.03,   9.21,   9.41,   9.13,   9.30,   9.51,  -0.01,  -0.06  
 19,          C4H4Se,   8.68,   8.84,   9.03,   8.69,   8.89,   9.13,   0.00,  -0.08  
 20,            CF3I,  10.52,  10.57,  10.64,  10.65,  10.72,  10.82,  -0.28,   0.06  
 21,         CH3HgBr,   9.77,   9.95,  10.16,  10.00,  10.10,  10.22,  -0.12,   0.11  
 22,         CH3HgCl,  10.37,  10.58,  10.82,  10.32,  10.61,  10.96,  -0.03,   0.11  
 23,          CH3HgI,   9.10,   9.16,   9.24,   9.20,   9.30,   9.44,  -0.24,   0.08  
 24,            CH3I,   9.48,   9.54,   9.63,   9.61,   9.68,   9.79,  -0.27,   0.03  
 25,             CI4,   8.97,   9.04,   9.16,   9.13,   9.24,   9.41,  -0.22,   0.07  
 26,           CaBr2,   9.89,  10.08,  10.29,  10.13,  10.22,  10.33,  -0.12,   0.12  
 27,            CaI2,   9.20,   9.27,   9.38,   9.33,   9.39,   9.48,  -0.24,   0.10  
 28,           CdBr2,  10.28,  10.47,  10.70,  10.54,  10.63,  10.74,  -0.13,   0.12  
 29,           CdCl2,  11.00,  11.21,  11.46,  11.02,  11.23,  11.53,  -0.03,   0.13  
 30,            CdI2,   9.49,   9.54,   9.63,   9.62,   9.70,   9.82,  -0.27,   0.10  
 31,             CsF,   8.98,   9.24,   9.58,   8.98,   9.29,   9.91,   0.01,   0.24  
 32,           HgCl2,  10.94,  11.16,  11.40,  11.04,  11.18,  11.35,  -0.06,   0.12  
 33,              I2,   9.29,   9.35,   9.46,   9.44,   9.57,   9.77,  -0.32,   0.05  
 34,             IBr,   9.70,   9.80,   9.96,   9.89,   9.98,  10.10,  -0.27,   0.05  
 35,             ICl,   9.97,  10.08,  10.24,  10.08,  10.21,  10.39,  -0.28,   0.05  
 36,              IF,  10.49,  10.56,  10.66,  10.62,  10.70,  10.81,  -0.33,   0.06  
 37,             Kr2,  13.21,  13.45,  13.75,  13.55,  13.65,  13.77,  -0.12,   0.12  
 38,            KrF2,  13.26,  13.46,  13.68,  13.36,  13.52,  13.70,  -0.08,   0.21  
 39,           LaBr3,  10.04,  10.24,  10.49,  10.32,  10.42,  10.55,  -0.08,   0.14  
 40,           LaCl3,  10.80,  11.02,  11.28,  10.83,  11.07,  11.43,  -0.01,   0.11  
 41,            LiBr,   8.97,   9.15,   9.35,   9.21,   9.30,   9.40,  -0.12,   0.12  
 42,             LiI,   8.36,   8.43,   8.53,   8.49,   8.57,   8.68,  -0.24,   0.09  
 43,           MgBr2,  10.56,  10.75,  10.98,  10.81,  10.91,  11.03,  -0.13,   0.12  
 44,            MgI2,   9.69,   9.75,   9.87,   9.82,   9.91,  10.05,  -0.26,   0.09  
 45,          MoC6O6,   8.21,   8.40,   8.65,   8.34,   8.57,   8.87,  -0.04,  -0.04  
 46,            OsO4,  12.33,  12.40,  12.49,  12.29,  12.49,  12.72,  -0.02,   0.21  
 47,            PBr3,   9.60,   9.78,   9.99,   9.79,   9.90,  10.04,  -0.03,  -0.00  
 48,           POBr3,  10.77,  10.97,  11.20,  11.04,  11.14,  11.25,  -0.12,   0.09  
 49,            RuO4,  12.12,  12.20,  12.32,  12.13,  12.30,  12.51,   0.00,   0.28  
 50,           SOBr2,  10.28,  10.47,  10.68,  10.44,  10.58,  10.75,  -0.05,   0.04  
 51,           SPBr3,   9.44,   9.63,   9.85,   9.52,   9.72,   9.96,  -0.02,   0.06  
 52,           SeCl2,   9.04,   9.29,   9.56,   9.20,   9.38,   9.62,  -0.02,  -0.00  
 53,            SeO2,  11.54,  11.67,  11.84,  11.61,  11.76,  11.94,  -0.01,   0.13  
 54,          SiBrF3,  11.74,  11.92,  12.13,  11.98,  12.07,  12.17,  -0.13,   0.08  
 55,           SiH3I,   9.88,   9.95,  10.04,  10.00,  10.10,  10.23,  -0.25,   0.04  
 56,           SrBr2,   9.56,   9.75,   9.99,   9.81,   9.90,  10.02,  -0.12,   0.12  
 57,           SrCl2,  10.06,  10.28,  10.56,  10.05,  10.30,  10.65,  -0.01,   0.10  
 58,            SrI2,   8.93,   9.00,   9.12,   9.06,   9.14,   9.26,  -0.24,   0.10  
 59,           TiBr4,  10.26,  10.48,  10.74,  10.53,  10.65,  10.79,  -0.09,   0.19  
 60,            TiI4,   9.13,   9.21,   9.35,   9.29,   9.39,   9.55,  -0.20,   0.16  
 61,           ZnBr2,  10.57,  10.78,  11.02,  10.83,  10.93,  11.05,  -0.13,   0.11  
 62,           ZnCl2,  11.37,  11.62,  11.88,  11.39,  11.62,  11.95,  -0.04,   0.11  
 63,            ZnF2,  13.56,  13.72,  13.91,  13.59,  13.71,  13.87,  -0.02,   0.29  
 64,            ZnI2,   9.67,   9.74,   9.87,   9.81,   9.92,  10.08,  -0.28,   0.08  
 65,           ZrBr4,  10.46,  10.67,  10.92,  10.73,  10.84,  10.98,  -0.08,   0.14  
 66,           ZrCl4,  11.53,  11.74,  11.99,  11.53,  11.76,  12.10,  -0.02,   0.14  
 67,            ZrI4,   9.33,   9.40,   9.53,   9.47,   9.59,   9.77,  -0.20,   0.11  


==> anc/QP_energies/data_pbe0_full.txt <==
  1,          Al2Br6,  10.33,  10.50,  10.69,  10.57,  10.64,  10.73,  -0.03,   0.09  
  2,           AlBr3,  10.45,  10.62,  10.81,  10.68,  10.76,  10.85,  -0.04,   0.09  
  3,            AlI3,   9.39,   9.43,   9.49,   9.51,   9.57,   9.67,  -0.15,   0.07  
  4,           AsBr3,   9.68,   9.90,  10.14,   9.94,  10.03,  10.14,  -0.05,   0.03  
  5,           AsCl3,  10.37,  10.62,  10.89,  10.47,  10.66,  10.89,  -0.00,  -0.00  
  6,            AsF3,  12.43,  12.63,  12.85,  12.59,  12.69,  12.80,  -0.00,   0.03  
  7,            AsF5,  15.02,  15.13,  15.26,  15.02,  15.15,  15.31,  -0.01,   0.26  
  8,            AsH3,  10.15,  10.33,  10.53,  10.32,  10.43,  10.54,  -0.00,  -0.02  
  9,            AsI3,   8.95,   9.05,   9.22,   9.11,   9.20,   9.33,  -0.22,   0.05  
 10,             Br2,  10.16,  10.33,  10.53,  10.42,  10.48,  10.55,  -0.15,   0.07  
 11,            BrCl,  10.55,  10.74,  10.95,  10.71,  10.83,  10.98,  -0.11,   0.06  
 12,        C10H10Ru,   6.70,   6.79,   6.91,   6.90,   7.04,   7.21,  -0.09,   0.05  
 13,          C2H2Se,   8.32,   8.48,   8.66,   8.44,   8.57,   8.72,  -0.01,  -0.04  
 14,          C2H6Cd,   8.74,   8.84,   8.95,   8.74,   8.92,   9.16,   0.00,  -0.03  
 15,          C2H6Hg,   8.87,   8.97,   9.09,   8.88,   9.08,   9.30,   0.03,  -0.05  
 16,          C2H6Se,   7.97,   8.14,   8.33,   8.14,   8.25,   8.38,  -0.01,  -0.03  
 17,          C2H6Zn,   9.31,   9.44,   9.57,   9.35,   9.51,   9.70,   0.00,  -0.04  
 18,          C2HBrO,   8.96,   9.10,   9.27,   9.04,   9.19,   9.36,  -0.01,  -0.06  
 19,          C4H4Se,   8.62,   8.73,   8.88,   8.62,   8.78,   8.98,   0.00,  -0.08  
 20,            CF3I,  10.43,  10.46,  10.50,  10.55,  10.60,  10.66,  -0.27,   0.06  
 21,         CH3HgBr,   9.63,   9.77,   9.92,   9.83,   9.90,   9.98,  -0.11,   0.11  
 22,         CH3HgCl,  10.20,  10.36,  10.53,  10.19,  10.39,  10.64,  -0.03,   0.11  
 23,          CH3HgI,   8.99,   9.03,   9.06,   9.08,   9.15,   9.23,  -0.23,   0.08  
 24,            CH3I,   9.39,   9.43,   9.48,   9.51,   9.56,   9.63,  -0.26,   0.03  
 25,             CI4,   8.88,   8.93,   9.02,   9.02,   9.11,   9.26,  -0.22,   0.07  
 26,           CaBr2,   9.76,   9.90,  10.07,   9.97,  10.03,  10.10,  -0.12,   0.12  
 27,            CaI2,   9.10,   9.14,   9.22,   9.21,   9.24,   9.29,  -0.24,   0.10  
 28,           CdBr2,  10.15,  10.29,  10.46,  10.37,  10.42,  10.49,  -0.13,   0.13  
 29,           CdCl2,  10.83,  10.99,  11.18,  10.85,  11.00,  11.23,  -0.03,   0.14  
 30,            CdI2,   9.37,   9.40,   9.46,   9.49,   9.54,   9.62,  -0.26,   0.10  
 31,             CsF,   8.64,   8.87,   9.18,   8.64,   8.93,   9.51,  -0.00,   0.25  
 32,           HgCl2,  10.79,  10.96,  11.14,  10.89,  10.98,  11.08,  -0.06,   0.12  
 33,              I2,   9.22,   9.26,   9.33,   9.35,   9.47,   9.64,  -0.31,   0.05  
 34,             IBr,   9.62,   9.70,   9.83,   9.79,   9.86,   9.95,  -0.27,   0.06  
 35,             ICl,   9.90,   9.98,  10.09,   9.99,  10.09,  10.24,  -0.27,   0.05  
 36,              IF,  10.41,  10.46,  10.54,  10.53,  10.59,  10.66,  -0.32,   0.07  
 37,             Kr2,  13.09,  13.32,  13.59,  13.40,  13.48,  13.57,  -0.11,   0.11  
 38,            KrF2,  12.97,  13.12,  13.28,  13.07,  13.16,  13.28,  -0.07,   0.22  
 39,           LaBr3,   9.91,  10.06,  10.26,  10.15,  10.22,  10.32,  -0.08,   0.15  
 40,           LaCl3,  10.65,  10.83,  11.04,  10.68,  10.87,  11.17,  -0.01,   0.12  
 41,            LiBr,   8.83,   8.97,   9.12,   9.03,   9.09,   9.16,  -0.11,   0.12  
 42,             LiI,   8.24,   8.29,   8.36,   8.35,   8.41,   8.48,  -0.23,   0.09  
 43,           MgBr2,  10.42,  10.57,  10.75,  10.64,  10.70,  10.79,  -0.12,   0.12  
 44,            MgI2,   9.57,   9.62,   9.72,   9.68,   9.76,   9.87,  -0.25,   0.09  
 45,          MoC6O6,   8.23,   8.38,   8.58,   8.34,   8.54,   8.78,  -0.04,  -0.03  
 46,            OsO4,  12.20,  12.22,  12.25,  12.17,  12.29,  12.44,  -0.02,   0.23  
 47,            PBr3,   9.53,   9.68,   9.84,   9.70,   9.79,   9.89,  -0.03,   0.00  
 48,           POBr3,  10.66,  10.80,  10.96,  10.90,  10.97,  11.05,  -0.10,   0.11  
 49,            RuO4,  11.99,  12.03,  12.08,  11.99,  12.10,  12.24,  -0.00,   0.32  
 50,           SOBr2,  10.20,  10.35,  10.52,  10.34,  10.45,  10.58,  -0.06,   0.05  
 51,           SPBr3,   9.34,   9.50,   9.68,   9.40,   9.57,   9.77,  -0.02,   0.07  
 52,           SeCl2,   8.96,   9.16,   9.39,   9.11,   9.26,   9.45,  -0.02,   0.00  
 53,            SeO2,  11.35,  11.45,  11.57,  11.42,  11.52,  11.65,  -0.00,   0.14  
 54,          SiBrF3,  11.63,  11.78,  11.96,  11.85,  11.92,  12.00,  -0.13,   0.08  
 55,           SiH3I,   9.79,   9.83,   9.90,   9.89,   9.97,  10.06,  -0.25,   0.04  
 56,           SrBr2,   9.44,   9.58,   9.76,   9.65,   9.71,   9.79,  -0.12,   0.13  
 57,           SrCl2,   9.91,  10.09,  10.31,   9.91,  10.11,  10.39,  -0.01,   0.10  
 58,            SrI2,   8.82,   8.87,   8.96,   8.93,   8.99,   9.07,  -0.23,   0.11  
 59,           TiBr4,  10.13,  10.30,  10.49,  10.36,  10.44,  10.54,  -0.08,   0.23  
 60,            TiI4,   9.03,   9.08,   9.18,   9.16,   9.24,   9.35,  -0.19,   0.21  
 61,           ZnBr2,  10.44,  10.60,  10.78,  10.66,  10.73,  10.81,  -0.13,   0.11  
 62,           ZnCl2,  11.22,  11.40,  11.61,  11.23,  11.40,  11.66,  -0.03,   0.12  
 63,            ZnF2,  13.20,  13.27,  13.35,  13.22,  13.25,  13.30,  -0.02,   0.30  
 64,            ZnI2,   9.56,   9.61,   9.69,   9.69,   9.76,   9.89,  -0.27,   0.09  
 65,           ZrBr4,  10.33,  10.49,  10.70,  10.55,  10.64,  10.75,  -0.08,   0.15  
 66,           ZrCl4,  11.37,  11.54,  11.74,  11.37,  11.56,  11.82,  -0.02,   0.16  
 67,            ZrI4,   9.22,   9.28,   9.37,   9.35,   9.44,   9.57,  -0.19,   0.12  


==> anc/QP_energies/data_pbe_full.txt <==
  1,          Al2Br6,   9.94,  10.09,  10.26,  10.17,  10.24,  10.32,  -0.02,   0.08  
  2,           AlBr3,  10.09,  10.25,  10.43,  10.32,  10.38,  10.47,  -0.03,   0.08  
  3,            AlI3,   9.05,   9.09,   9.16,   9.17,   9.23,   9.32,  -0.13,   0.06  
  4,           AsBr3,   9.38,   9.56,   9.77,   9.62,   9.70,   9.79,  -0.03,   0.04  
  5,           AsCl3,  10.04,  10.27,  10.52,  10.13,  10.31,  10.53,  -0.00,   0.01  
  6,            AsF3,  12.08,  12.28,  12.49,  12.22,  12.30,  12.38,  -0.00,   0.04  
  7,            AsF5,  14.27,  14.36,  14.45,  14.27,  14.37,  14.48,  -0.01,   0.22  
  8,            AsH3,   9.96,  10.20,  10.47,  10.11,  10.27,  10.42,  -0.00,  -0.01  
  9,            AsI3,   8.62,   8.65,   8.71,   8.76,   8.80,   8.86,  -0.16,   0.10  
 10,             Br2,   9.92,  10.08,  10.26,  10.18,  10.23,  10.29,  -0.13,   0.07  
 11,            BrCl,  10.30,  10.47,  10.66,  10.45,  10.56,  10.69,  -0.10,   0.06  
 12,        C10H10Ru,   6.47,   6.53,   6.60,   6.62,   6.74,   6.89,  -0.06,   0.01  
 13,          C2H2Se,   8.12,   8.26,   8.43,   8.23,   8.34,   8.48,  -0.01,  -0.04  
 14,          C2H6Cd,   8.51,   8.60,   8.69,   8.51,   8.67,   8.86,   0.00,  -0.04  
 15,          C2H6Hg,   8.69,   8.78,   8.89,   8.68,   8.88,   9.10,   0.02,  -0.06  
 16,          C2H6Se,   7.77,   7.91,   8.08,   7.94,   8.03,   8.14,   0.00,  -0.03  
 17,          C2H6Zn,   9.08,   9.19,   9.32,   9.12,   9.26,   9.42,   0.00,  -0.05  
 18,          C2HBrO,   8.68,   8.81,   8.96,   8.76,   8.89,   9.04,  -0.01,  -0.05  
 19,          C4H4Se,   8.37,   8.48,   8.61,   8.37,   8.53,   8.72,   0.00,  -0.08  
 20,            CF3I,  10.13,  10.17,  10.22,  10.25,  10.30,  10.37,  -0.24,   0.05  
 21,         CH3HgBr,   9.31,   9.39,   9.49,   9.51,   9.54,   9.56,  -0.09,   0.09  
 22,         CH3HgCl,   9.79,   9.90,  10.01,   9.80,   9.93,  10.09,  -0.02,   0.08  
 23,          CH3HgI,   8.72,   8.73,   8.74,   8.81,   8.83,   8.85,  -0.19,   0.06  
 24,            CH3I,   9.20,   9.23,   9.27,   9.31,   9.36,   9.42,  -0.23,   0.02  
 25,             CI4,   8.55,   8.60,   8.68,   8.68,   8.75,   8.86,  -0.23,   0.07  
 26,           CaBr2,   9.37,   9.49,   9.64,   9.57,   9.61,   9.66,  -0.09,   0.10  
 27,            CaI2,   8.74,   8.77,   8.82,   8.84,   8.89,   8.99,  -0.19,   0.08  
 28,           CdBr2,   9.79,   9.89,  10.03,  10.00,  10.02,  10.05,  -0.10,   0.11  
 29,           CdCl2,  10.41,  10.53,  10.68,  10.41,  10.53,  10.72,  -0.03,   0.11  
 30,            CdI2,   9.04,   9.07,   9.10,   9.15,   9.20,   9.29,  -0.23,   0.09  
 31,             CsF,   7.90,   8.08,   8.32,   7.97,   8.15,   8.49,  -0.00,   0.19  
 32,           HgCl2,  10.40,  10.54,  10.70,  10.49,  10.56,  10.66,  -0.05,   0.10  
 33,              I2,   9.01,   9.03,   9.07,   9.13,   9.21,   9.34,  -0.29,   0.05  
 34,             IBr,   9.39,   9.47,   9.58,   9.57,   9.62,   9.70,  -0.25,   0.06  
 35,             ICl,   9.68,   9.74,   9.83,   9.76,   9.85,   9.99,  -0.25,   0.05  
 36,              IF,  10.18,  10.22,  10.27,  10.29,  10.35,  10.44,  -0.30,   0.07  
 37,             Kr2,  12.86,  13.05,  13.28,  13.17,  13.22,  13.28,  -0.09,   0.11  
 38,            KrF2,  12.29,  12.41,  12.54,  12.37,  12.45,  12.56,  -0.05,   0.19  
 39,           LaBr3,   9.43,   9.52,   9.65,   9.65,   9.71,   9.80,  -0.03,   0.12  
 40,           LaCl3,  10.16,  10.29,  10.45,  10.18,  10.34,  10.58,  -0.01,   0.09  
 41,            LiBr,   8.50,   8.62,   8.74,   8.68,   8.73,   8.79,  -0.09,   0.10  
 42,             LiI,   7.96,   7.99,   8.04,   8.07,   8.08,   8.10,  -0.20,   0.08  
 43,           MgBr2,  10.05,  10.18,  10.33,  10.26,  10.31,  10.37,  -0.10,   0.11  
 44,            MgI2,   9.23,   9.28,   9.38,   9.33,   9.41,   9.52,  -0.22,   0.08  
 45,          MoC6O6,   8.02,   8.16,   8.35,   8.13,   8.31,   8.55,  -0.03,  -0.03  
 46,            OsO4,  11.57,  11.57,  11.58,  11.47,  11.63,  11.82,  -0.00,   0.15  
 47,            PBr3,   9.22,   9.36,   9.51,   9.39,   9.47,   9.56,  -0.02,   0.01  
 48,           POBr3,  10.21,  10.35,  10.51,  10.38,  10.47,  10.57,  -0.06,   0.10  
 49,            RuO4,  11.29,  11.32,  11.36,  11.29,  11.37,  11.48,  -0.00,   0.19  
 50,           SOBr2,   9.80,   9.94,  10.09,   9.95,  10.03,  10.12,  -0.05,   0.04  
 51,           SPBr3,   9.00,   9.14,   9.30,   9.06,   9.25,   9.47,  -0.02,   0.05  
 52,           SeCl2,   8.68,   8.87,   9.08,   8.82,   8.96,   9.13,  -0.03,   0.00  
 53,            SeO2,  10.84,  10.89,  10.95,  10.89,  10.96,  11.05,  -0.00,   0.11  
 54,          SiBrF3,  11.32,  11.47,  11.64,  11.54,  11.60,  11.68,  -0.11,   0.07  
 55,           SiH3I,   9.55,   9.60,   9.65,   9.66,   9.72,   9.80,  -0.22,   0.03  
 56,           SrBr2,   9.08,   9.20,   9.35,   9.27,   9.32,   9.39,  -0.09,   0.11  
 57,           SrCl2,   9.51,   9.66,   9.86,   9.52,   9.68,   9.90,  -0.01,   0.08  
 58,            SrI2,   8.50,   8.52,   8.57,   8.59,   8.67,   8.79,  -0.19,   0.09  
 59,           TiBr4,   9.62,   9.75,   9.90,   9.80,   9.86,   9.93,  -0.07,   0.20  
 60,            TiI4,   8.52,   8.59,   8.71,   8.69,   8.72,   8.77,  -0.15,   0.19  
 61,           ZnBr2,  10.10,  10.23,  10.39,  10.32,  10.35,  10.39,  -0.11,   0.10  
 62,           ZnCl2,  10.82,  10.99,  11.17,  10.84,  10.98,  11.19,  -0.03,   0.10  
 63,            ZnF2,  12.55,  12.60,  12.66,  12.57,  12.57,  12.57,  -0.01,   0.24  
 64,            ZnI2,   9.25,   9.30,   9.37,   9.37,   9.44,   9.55,  -0.23,   0.08  
 65,           ZrBr4,   9.83,   9.97,  10.14,  10.04,  10.11,  10.20,  -0.05,   0.13  
 66,           ZrCl4,  10.80,  10.95,  11.13,  10.78,  10.98,  11.26,  -0.01,   0.12  
 67,            ZrI4,   8.79,   8.85,   8.96,   8.89,   9.01,   9.20,  -0.16,   0.10  


==> anc/QP_energies/data_qsgw_full.txt <==
  1,          Al2Br6,  11.03,  11.07,  11.11,  11.12,  11.18,  11.25,  -0.01,   0.11  
  2,           AlBr3,  11.12,  11.16,  11.20,  11.20,  11.26,  11.33,  -0.03,   0.10  
  3,            AlI3,   9.89,   9.91,   9.96,   9.98,   9.95,   9.90,  -0.18,   0.08  
  4,           AsBr3,  10.27,  10.35,  10.44,  10.39,  10.46,  10.53,  -0.03,   0.02  
  5,           AsCl3,  10.92,  11.07,  11.24,  10.99,  11.16,  11.37,   0.03,  -0.01  
  6,            AsF3,  13.21,  13.30,  13.40,  13.33,  13.38,  13.43,   0.03,   0.02  
  7,            AsF5,  16.36,  16.34,  16.32,  16.35,  16.42,  16.51,   0.11,   0.32  
  8,            AsH3,  10.58,  10.67,  10.77,  10.65,  10.71,  10.78,   0.01,  -0.01  
  9,            AsI3,   9.43,   9.49,   9.58,   9.54,   9.54,   9.55,  -0.14,   0.04  
 10,             Br2,  10.73,  10.77,  10.82,  10.83,  10.88,  10.93,  -0.11,   0.08  
 11,            BrCl,  11.11,  11.18,  11.26,  11.16,  11.27,  11.40,  -0.07,   0.08  
 12,        C10H10Ru,   7.47,   7.57,   7.70,   7.54,   7.68,   7.87,  -0.00,   0.11  
 13,          C2H2Se,   8.71,   8.80,   8.91,   8.75,   8.86,   9.00,   0.04,  -0.04  
 14,          C2H6Cd,   9.15,   9.24,   9.34,   9.16,   9.33,   9.53,   0.05,  -0.00  
 15,          C2H6Hg,   9.26,   9.34,   9.43,   9.19,   9.40,   9.65,   0.12,  -0.03  
 16,          C2H6Se,   8.46,   8.54,   8.62,   8.52,   8.61,   8.70,   0.02,  -0.01  
 17,          C2H6Zn,   9.77,   9.84,   9.92,   9.80,   9.91,  10.05,   0.05,  -0.01  
 18,          C2HBrO,   9.40,   9.48,   9.58,   9.44,   9.55,   9.70,   0.04,  -0.06  
 19,          C4H4Se,   8.95,   9.03,   9.13,   8.96,   9.06,   9.19,   0.05,  -0.06  
 20,            CF3I,  10.96,  10.96,  10.97,  11.03,  11.00,  10.97,  -0.33,   0.08  
 21,         CH3HgBr,  10.30,  10.33,  10.37,  10.34,  10.42,  10.51,  -0.12,   0.14  
 22,         CH3HgCl,  10.90,  10.99,  11.09,  10.85,  11.06,  11.31,   0.01,   0.15  
 23,          CH3HgI,   9.47,   9.51,   9.56,   9.50,   9.52,   9.56,  -0.27,   0.11  
 24,            CH3I,   9.80,   9.83,   9.87,   9.86,   9.85,   9.82,  -0.31,   0.05  
 25,             CI4,   9.40,   9.41,   9.44,   9.49,   9.48,   9.45,  -0.18,   0.08  
 26,           CaBr2,  10.43,  10.45,  10.48,  10.49,  10.54,  10.61,  -0.13,   0.16  
 27,            CaI2,   9.59,   9.63,   9.69,   9.66,   9.59,   9.48,  -0.29,   0.13  
 28,           CdBr2,  10.84,  10.86,  10.89,  10.91,  10.97,  11.04,  -0.12,   0.16  
 29,           CdCl2,  11.54,  11.63,  11.75,  11.55,  11.72,  11.96,   0.01,   0.17  
 30,            CdI2,   9.89,   9.91,   9.93,   9.96,   9.93,   9.89,  -0.29,   0.12  
 31,             CsF,   9.95,  10.05,  10.18,   9.94,  10.13,  10.49,   0.11,   0.30  
 32,           HgCl2,  11.49,  11.58,  11.68,  11.50,  11.66,  11.85,  -0.00,   0.16  
 33,              I2,   9.64,   9.66,   9.68,   9.73,   9.70,   9.66,  -0.26,   0.07  
 34,             IBr,  10.09,  10.11,  10.15,  10.18,  10.19,  10.19,  -0.14,   0.07  
 35,             ICl,  10.35,  10.38,  10.44,  10.40,  10.44,  10.49,  -0.27,   0.06  
 36,              IF,  10.89,  10.89,  10.89,  10.96,  10.94,  10.89,  -0.32,   0.07  
 37,             Kr2,  13.67,  13.76,  13.88,  13.76,  13.88,  14.03,  -0.13,   0.13  
 38,            KrF2,  14.18,  14.20,  14.22,  14.23,  14.29,  14.37,   0.00,   0.28  
 39,           LaBr3,  10.67,  10.70,  10.73,  10.75,  10.80,  10.88,  -0.08,   0.19  
 40,           LaCl3,  11.42,  11.51,  11.63,  11.42,  11.62,  11.91,   0.06,   0.17  
 41,            LiBr,   9.44,   9.46,   9.49,   9.49,   9.55,   9.61,  -0.13,   0.15  
 42,             LiI,   8.67,   8.71,   8.77,   8.73,   8.71,   8.68,  -0.27,   0.11  
 43,           MgBr2,  11.08,  11.10,  11.13,  11.14,  11.19,  11.26,  -0.13,   0.15  
 44,            MgI2,  10.05,  10.09,  10.15,  10.12,  10.11,  10.08,  -0.31,   0.11  
 45,          MoC6O6,   8.62,   8.76,   8.95,   8.64,   8.85,   9.11,  -0.04,  -0.00  
 46,            OsO4,  13.15,  13.11,  13.06,  13.11,  13.14,  13.17,  -0.20,   0.40  
 47,            PBr3,  10.08,  10.11,  10.14,  10.15,  10.21,  10.27,   0.00,  -0.00  
 48,           POBr3,  11.38,  11.41,  11.45,  11.46,  11.52,  11.58,  -0.09,   0.12  
 49,            RuO4,  12.96,  12.94,  12.91,  12.97,  13.05,  13.15,   0.10,   0.60  
 50,           SOBr2,  10.83,  10.87,  10.91,  10.89,  10.96,  11.05,  -0.03,   0.06  
 51,           SPBr3,   9.88,   9.97,  10.07,   9.93,  10.07,  10.25,   0.04,   0.09  
 52,           SeCl2,   9.50,   9.60,   9.70,   9.56,   9.69,   9.87,   0.14,   0.01  
 53,            SeO2,  12.21,  12.22,  12.24,  12.24,  12.31,  12.39,   0.11,   0.20  
 54,          SiBrF3,  12.24,  12.27,  12.30,  12.31,  12.36,  12.43,  -0.15,   0.10  
 55,           SiH3I,  10.23,  10.26,  10.30,  10.29,  10.29,  10.31,  -0.31,   0.06  
 56,           SrBr2,  10.10,  10.12,  10.15,  10.16,  10.22,  10.29,  -0.13,   0.16  
 57,           SrCl2,  10.57,  10.69,  10.84,  10.58,  10.78,  11.06,   0.04,   0.14  
 58,            SrI2,   9.31,   9.35,   9.43,   9.38,   9.33,   9.27,  -0.25,   0.13  
 59,           TiBr4,  10.90,  10.94,  10.97,  10.99,  11.05,  11.12,  -0.06,   0.27  
 60,            TiI4,   9.60,   9.62,   9.66,   9.69,   9.67,   9.64,  -0.22,   0.23  
 61,           ZnBr2,  11.11,  11.14,  11.17,  11.19,  11.25,  11.32,  -0.08,   0.14  
 62,           ZnCl2,  11.89,  11.98,  12.09,  11.90,  12.07,  12.32,   0.02,   0.15  
 63,            ZnF2,  14.50,  14.46,  14.41,  14.52,  14.56,  14.60,   0.12,   0.38  
 64,            ZnI2,  10.06,  10.09,  10.15,  10.14,  10.17,  10.20,  -0.33,   0.11  
 65,           ZrBr4,  11.10,  11.13,  11.18,  11.18,  11.24,  11.32,  -0.08,   0.19  
 66,           ZrCl4,  12.15,  12.24,  12.35,  12.15,  12.32,  12.57,   0.05,   0.20  
 67,            ZrI4,   9.81,   9.83,   9.87,   9.88,   9.88,   9.88,  -0.23,   0.15  


==> anc/basis_set_files/qz6p+/Ag <==
Atomtype Ag
DIRAC Ag
10  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
5S  1
SUBEND 
 
BASISFUNCTIONS 
        1S 1950.000
        1S  480.000
        1S  160.000
        1S   65.300
        1S   46.500
        2S   40.400
        2S   22.400
        2S   18.300
        3S   13.800
        3S   10.400
        3S    8.200
        4S    7.400
        4S    5.050
        4S    3.600
        5S    2.750
        5S    1.800
        5S    1.200
        5S    0.820
        2P  480.000
        2P  160.000
        2P   47.800
        2P   24.850
        2P   18.300
        3P   13.900
        3P   10.300
        3P    7.900
        4P    6.350
        4P    4.300
        4P    2.950
5P    2.500
5P    1.500
5P    0.820
        3D   27.000
        3D   18.300
        3D   10.950
        3D    7.250
        4D    5.450
        4D    3.350
        4D    2.000
        4D    1.200
4F    5.400
4F    2.500
4F    1.300
5G    3.000
5G    1.500
6H    2.500
SUBEND 
 
FITFUNCTIONS 
 1S   3900.000
 1S   2938.582
 1S   2214.170
 1S   1668.339
 1S   1257.064
 1S    947.176
 1S    713.681
 1S    537.746
 1S    405.182
 1S    305.298
 1S    230.036
 1S    173.328
 1S    130.600
 1S  83.53
 2S  98.70
 2S  69.86
 3S  72.39
 3S  54.06
 3S  40.38
 4S  39.79
 4S  30.76
 4S  23.78
 5S  22.86
 5S  18.12
 5S  14.35
 6S  13.61
 6S  10.99
 6S   8.87
 7S   8.34
 7S   6.84
 7S   5.60
 8S   5.24
 8S   4.35
 8S   3.61
 8S   2.99
 9S   2.79
 9S   2.34
 9S   1.96
 9S   1.64
 2P  90.15
 2P  53.75
 3P  47.44
 3P  30.66
 4P  26.36
 5P  22.44
 6P  19.06
 6P  13.84
 7P  11.76
 7P   8.73
 8P   7.43
 8P   5.62
 8P   4.25
 9P   3.62
 9P   2.78
 9P   2.14
 9P   1.64
 3D  76.25
 3D  47.81
 4D  39.95
 5D  33.17
 5D  22.87
 6D  18.98
 6D  13.48
 7D  11.21
 7D   8.16
 7D   5.93
 8D   4.95
 8D   3.67
 8D   2.72
 8D   2.02
 4F  67.80
 5F  53.18
 5F  34.73
 6F  27.37
 6F  18.50
 7F  14.66
 7F  10.18
 7F   7.07
 8F   5.64
 8F   4.01
 8F   2.84
 8F   2.02
 5G  27.35
 5G  16.86
 6G  12.57
 6G   8.06
 7G   6.07
 7G   4.01
 8G   3.05
 8G   2.07
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Al <==
Atomtype Al
DIRAC Al
 5  0
1S
2S
2P
3S
3P  1
SUBEND 
 
BASISFUNCTIONS 
        1S   34.300
        1S   15.150
        1S   11.400
        2S   13.000
        2S    4.900
        2S    3.350
        3S    3.250
        3S    1.950
        3S    1.350
        3S     .950
        2P    8.350
        2P    4.700
        2P    2.900
        3P    2.400
        3P    1.500
        3P     .900
        3P     .570
3D    4.000
3D    2.000
3D    1.000
4F    2.500
4F    1.250
5G    2.300
SUBEND 
 
FITFUNCTIONS 
 1S  68.60
 1S  52.24
 1S  39.79
 1S  30.30
 1S  18.70
 2S  21.33
 2S  14.69
 3S  14.82
 3S  10.82
 3S   7.89
 4S   7.61
 4S   5.76
 4S   4.36
 4S   3.30
 5S   3.11
 5S   2.42
 5S   1.88
 5S   1.47
 5S   1.14
 2P  19.85
 2P  12.26
 3P  11.18
 3P   7.45
 4P   6.58
 4P   4.60
 5P   4.02
 5P   2.91
 5P   2.10
 5P   1.52
 3D  17.15
 3D  10.78
 4D   9.03
 4D   6.00
 5D   5.00
 5D   3.45
 5D   2.39
 5D   1.65
 5D   1.14
 4F  17.65
 4F  11.34
 4F   7.28
 5F   5.87
 5F   3.93
 6F   3.18
 6F   2.20
 5G   7.20
 5G   4.27
 5G   2.53
 6G   1.82
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/As <==
Atomtype As
DIRAC As
 8  0
1S
2S
2P
3S
3P
3D
4S
4P  3
SUBEND 
 
BASISFUNCTIONS 
        1S  480.000
        1S  125.000
        1S   43.800
        1S   31.650
        2S   28.350
        2S   14.600
        2S   11.600
        3S   10.600
        3S    6.650
        3S    4.750
        4S    4.500
        4S    2.950
        4S    2.000
        4S    1.400
        2P  100.000
        2P   32.600
        2P   16.700
        2P   11.850
        3P    8.950
        3P    5.950
        3P    4.150
        4P    3.900
        4P    2.300
        4P    1.400
        4P     .890
        3D   32.600
        3D   15.900
        3D    8.450
        3D    4.700
        3D    2.700
4D    1.800
4D    0.900
4F   12.000
4F    6.000
4F    3.000
4F    1.500
4F    0.750
5G    9.000
5G    4.500
5G    1.300 
6H    6.000
SUBEND 
 
FITFUNCTIONS 
 1S 960.00
 1S 735.77
 1S 563.91
 1S 432.20
 1S 331.25
 1S 253.88
 1S 194.58
 1S 149.13
 1S 114.30
 1S  87.60
 1S  55.35
 2S  64.62
 2S  45.31
 3S  46.53
 3S  34.48
 3S  25.55
 4S  24.99
 4S  19.18
 4S  14.73
 5S  14.06
 5S  11.07
 5S   8.72
 6S   8.22
 6S   6.60
 6S   5.29
 7S   4.95
 7S   4.04
 7S   3.29
 7S   2.68
 7S   2.18
 7S   1.78
 2P  60.50
 2P  37.93
 3P  35.07
 3P  23.65
 4P  21.15
 4P  14.95
 5P  13.18
 5P   9.63
 6P   8.45
 6P   6.33
 7P   5.54
 7P   4.23
 7P   3.24
 7P   2.47
 7P   1.89
 3D  52.25
 3D  32.40
 4D  26.79
 4D  17.58
 5D  14.46
 5D   9.88
 6D   8.13
 6D   5.73
 7D   4.73
 7D   3.41
 7D   2.47
 7D   1.78
 4F  45.80
 4F  28.25
 5F  21.91
 5F  14.15
 6F  11.04
 6F   7.39
 7F   5.80
 7F   3.99
 7F   2.75
 7F   1.89
 5G  18.70
 5G  11.61
 6G   8.72
 6G   5.63
 7G   4.27
 7G   2.84
 7G   1.89
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/B <==
Atomtype B
DIRAC B
 3  0
1S
2S
2P  1
SUBEND 
 
BASISFUNCTIONS 
        1S    9.400
        1S    5.500
        1S    3.950
        2S    4.800
        2S    2.100
        2S    1.350
        2S     .950
        2P    4.200
        2P    1.850
        2P    1.000
        2P     .610
3D   5.000
3D   2.500
3D   1.500
4F   4.000
4F   2.000
5G   3.500 
SUBEND 
 
FITFUNCTIONS 
 1S  18.80
 1S  14.38
 1S  11.00
 1S   7.27
 2S   8.87
 2S   6.44
 2S   4.68
 2S   3.39
 3S   3.60
 3S   2.75
 3S   2.10
 3S   1.60
 3S   1.22
 2P   9.70
 2P   6.50
 2P   4.36
 3P   4.29
 3P   3.06
 3P   2.19
 3P   1.56
 3D   8.40
 3D   5.69
 3D   3.85
 4D   3.46
 4D   2.45
 4F   9.50
 4F   5.96
 4F   3.74
 5F   2.95
 5G   8.20
 5G   4.63
 5G   2.61
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Be <==
Atomtype Be
DIRAC Be
 2  0
1S
2S
SUBEND 
 
BASISFUNCTIONS 
        1S    7.250
        1S    4.200
        1S    3.000
        2S    3.700
        2S    1.350
        2S     .950
        2S     .710
2P   6.000
2P   3.000
2P   1.500
2P   0.750
3D   4.800
3D   2.400
3D   1.200
4F   4.000
4F   2.000
5G   2.500
SUBEND 
 
FITFUNCTIONS 
 1S  14.50
 1S  11.04
 1S   8.40
 1S   5.67
 2S   7.08
 2S   5.22
 2S   3.85
 2S   2.84
 3S   3.07
 3S   2.37
 3S   1.84
 3S   1.42
 2P   5.70
 2P   3.93
 2P   2.71
 3P   2.74
 3P   2.00
 3P   1.46
 3D   6.60
 3D   4.46
 3D   3.01
 4D   2.70
 4D   1.91
 4F   8.20
 4F   5.26
 4F   3.37
 5F   2.71
 5G   5.50
 5G   3.63
 5G   2.40
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Br <==
Atomtype Br
DIRAC Br
 8  0
1S
2S
2P
3S
3P
3D
4S
4P  5
SUBEND 
 
BASISFUNCTIONS 
        1S  520.000
        1S  135.000
        1S   47.200
        1S   33.750
        2S   30.150
        2S   15.650
        2S   12.500
        3S   12.050
        3S    7.350
        3S    5.300
        4S    3.950
        4S    2.850
        4S    2.050
        4S    1.550
        2P  110.000
        2P   36.300
        2P   18.000
        2P   12.800
        3P    9.800
        3P    6.600
        3P    4.650
        4P    4.400
        4P    2.800
        4P    1.750
        4P    1.130
        3D   90.000
        3D   36.300
        3D   18.600
        3D    9.700
        3D    5.550
        3D    3.350
4D    2.300
4D    1.150
4F   13.600
4F    6.800
4F    3.400
4F    1.700
4F    0.850
5G    9.500
5G    4.800
5G    1.400 
6H    6.500
SUBEND 
 
FITFUNCTIONS 
 1S 1040.0
 1S 796.62
 1S 610.19
 1S 467.39
 1S 358.01
 1S 274.23
 1S 210.05
 1S 160.89
 1S 123.24
 1S  94.40
 1S  60.45
 2S  71.51
 2S  50.66
 3S  52.54
 3S  39.27
 3S  29.35
 4S  28.95
 4S  22.39
 4S  17.32
 5S  16.67
 5S  13.21
 5S  10.48
 6S   9.94
 6S   8.03
 6S   6.49
 7S   6.10
 7S   5.00
 7S   4.10
 7S   3.36
 7S   2.76
 7S   2.26
 2P  65.20
 2P  41.53
 3P  38.97
 3P  26.63
 4P  24.12
 4P  17.24
 5P  15.38
 5P  11.36
 6P  10.06
 6P   7.61
 7P   6.72
 7P   5.19
 7P   4.00
 7P   3.09
 7P   2.38
 3D  56.90
 3D  35.91
 4D  30.19
 4D  20.13
 5D  16.80
 5D  11.65
 6D   9.71
 6D   6.93
 7D   5.79
 7D   4.23
 7D   3.09
 7D   2.26
 4F  49.70
 4F  31.25
 5F  24.69
 5F  16.23
 6F  12.87
 6F   8.76
 7F   6.98
 7F   4.88
 7F   3.41
 7F   2.38
 5G  20.50
 5G  13.06
 6G  10.05
 6G   6.64
 7G   5.15
 7G   3.50
 7G   2.38
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/C <==
Atomtype C
DIRAC C
 3  0
1S
2S
2P  2
SUBEND 
 
BASISFUNCTIONS 
        1S   11.400
        1S    6.600
        1S    4.850
        2S    5.900
        2S    2.550
        2S    1.650
        2S    1.160
        2P    5.150
        2P    2.400
        2P    1.300
        2P    0.780
3D   5.000
3D   2.500
3D   1.500
4F   4.000
4F   2.000
5G   3.500
SUBEND 
 
FITFUNCTIONS 
 1S  22.80
 1S  17.35
 1S  13.20
 1S   8.79
 2S  10.83
 2S   7.91
 2S   5.78
 2S   4.22
 3S   4.51
 3S   3.46
 3S   2.65
 3S   2.03
 3S   1.56
 2P  11.75
 2P   7.92
 2P   5.33
 3P   5.27
 3P   3.78
 3P   2.71
 3P   1.94
 3D  10.30
 3D   6.75
 3D   4.43
 4D   3.86
 4D   2.66
 4F  10.60
 4F   6.56
 4F   4.06
 5F   3.16
 5G   9.15
 5G   5.04
 5G   2.78
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Ca <==
Atomtype Ca
DIRAC Ca
 6  0
1S
2S
2P
3S
3P
4S
SUBEND 
 
BASISFUNCTIONS 
        1S   89.000
        1S   24.850
        1S   18.350
        2S   16.550
        2S    8.450
        2S    6.400
        3S    4.800
        3S    3.350
        3S    2.350
        4S    2.600
        4S    1.500
        4S    1.000
        4S     .690
        2P   15.350
        2P    8.900
        2P    6.050
        3P    4.350
        3P    2.900
        3P    1.900
4P    1.800
4P    0.900
3D    7.200
3D    3.600
3D    1.800
3D    0.900
4F    3.600
4F    1.800
5G    2.000
SUBEND 
 
FITFUNCTIONS 
 1S 178.00
 1S 129.39
 1S  94.06
 1S  68.37
 1S  49.70
 1S  31.13
 2S  36.05
 2S  25.11
 3S  25.63
 3S  18.88
 3S  13.91
 4S  13.54
 4S  10.34
 4S   7.90
 5S   7.51
 5S   5.89
 5S   4.62
 6S   4.33
 6S   3.46
 6S   2.77
 7S   2.58
 7S   2.09
 7S   1.70
 7S   1.38
 2P  33.75
 2P  21.49
 3P  20.15
 3P  13.77
 4P  12.46
 4P   8.91
 5P   7.94
 5P   5.86
 6P   5.19
 6P   3.93
 7P   3.47
 7P   2.67
 7P   2.06
 7P   1.59
 3D  26.65
 3D  17.28
 4D  14.90
 4D  10.18
 5D   8.69
 5D   6.15
 6D   5.24
 6D   3.82
 7D   3.25
 7D   2.42
 7D   1.80
 4F  26.65
 4F  16.42
 5F  12.73
 5F   8.22
 6F   6.40
 6F   4.28
 7F   3.36
 7F   2.31
 7F   1.59
 5G  10.70
 5G   6.79
 6G   5.21
 6G   3.43
 7G   2.65
 7G   1.80
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Cd <==
Atomtype Cd
DIRAC Cd
10  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
5S
SUBEND 
 
BASISFUNCTIONS 
        1S 2000.000
        1S  490.000
        1S  165.000
        1S   67.000
        1S   47.600
        2S   40.500
        2S   23.450
        2S   19.000
        3S   13.650
        3S   10.750
        3S    8.550
        4S    7.300
        4S    5.050
        4S    3.700
        5S    2.650
        5S    1.750
        5S    1.200
        5S     .840
        2P  490.000
        2P  165.000
        2P   49.800
        2P   25.550
        2P   18.800
        3P   13.700
        3P   10.350
        3P    8.050
        4P    6.100
        4P    4.150
        4P    2.900
5P    2.500
5P    1.500
5P    0.840
        3D   27.000
        3D   18.500
        3D   11.150
        3D    7.450
        4D    6.550
        4D    4.250
        4D    2.550
        4D    1.550
4F    5.400
4F    2.500
4F    1.300
5G    3.000
5G    1.500
6H    2.500
SUBEND 
 
FITFUNCTIONS 
 1S   4000.000
 1S   3014.026
 1S   2271.089
 1S   1711.280
 1S   1289.461
 1S    971.617
 1S    732.120
 1S    551.657
 1S    415.678
 1S    313.216
 1S    236.010
 1S    177.835
 1S    134.000
 1S  85.69
 2S 101.25
 2S  71.65
 3S  74.24
 3S  55.44
 3S  41.40
 4S  40.80
 4S  31.54
 4S  24.38
 5S  23.44
 5S  18.57
 5S  14.71
 6S  13.95
 6S  11.26
 6S   9.09
 7S   8.55
 7S   7.01
 7S   5.74
 8S   5.37
 8S   4.45
 8S   3.69
 8S   3.06
 9S   2.86
 9S   2.39
 9S   2.01
 9S   1.68
 2P  92.55
 2P  55.17
 3P  48.68
 3P  31.46
 4P  27.04
 5P  23.02
 6P  19.54
 6P  14.20
 7P  12.06
 7P   8.95
 8P   7.62
 8P   5.76
 8P   4.35
 9P   3.71
 9P   2.85
 9P   2.19
 9P   1.68
 3D  78.15
 3D  49.05
 4D  41.02
 5D  34.08
 5D  23.52
 6D  19.53
 6D  13.89
 7D  11.56
 7D   8.41
 7D   6.12
 8D   5.11
 8D   3.79
 8D   2.82
 8D   2.09
 4F  69.50
 5F  54.57
 5F  35.67
 6F  28.13
 6F  19.03
 7F  15.10
 7F  10.49
 7F   7.29
 8F   5.82
 8F   4.14
 8F   2.94
 8F   2.09
 5G  28.05
 5G  17.25
 6G  12.83
 6G   8.21
 7G   6.17
 7G   4.07
 8G   3.09
 8G   2.09
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Cl <==
Atomtype Cl
DIRAC Cl
 5  0
1S
2S
2P
3S
3P  5
SUBEND 
 
BASISFUNCTIONS 
        1S   64.000
        1S   20.600
        1S   15.350
        2S   15.500
        2S    6.850
        2S    5.050
        3S    4.750
        3S    3.150
        3S    2.100
        3S    1.500
3S     .750
        2P   12.050
        2P    7.050
        2P    4.700
        3P    3.100
        3P    2.450
        3P    1.650
        3P    1.060
3D    4.000
3D    2.000
3D    1.000
4F    2.500
4F    1.250
5G    2.300
SUBEND 
 
FITFUNCTIONS 
 1S 128.00
 1S  96.41
 1S  72.62
 1S  54.70
 1S  41.20
 1S  25.97
 2S  30.25
 2S  21.17
 3S  21.71
 3S  16.06
 3S  11.88
 4S  11.60
 4S   8.89
 4S   6.82
 4S   5.23
 5S   4.99
 5S   3.92
 5S   3.08
 5S   2.43
 5S   1.91
 5S   1.50
 2P  27.65
 2P  17.46
 3P  16.24
 3P  11.02
 4P   9.91
 4P   7.04
 5P   6.24
 5P   4.58
 5P   3.36
 5P   2.47
 5P   1.81
 3D  22.60
 3D  14.53
 4D  12.43
 4D   8.43
 5D   7.14
 5D   5.03
 5D   3.54
 5D   2.49
 5D   1.75
 4F  23.10
 4F  13.89
 4F   8.36
 5F   6.33
 5F   4.00
 6F   3.05
 6F   2.00
 5G   9.55
 5G   5.58
 5G   3.26
 6G   2.31
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Cs <==
Atomtype Cs
DIRAC Cs
12  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
5S
5P
6S  1
SUBEND 
 
BASISFUNCTIONS 
        1S 2350.000
        1S  550.000
        1S  185.000
        1S   78.650
        1S   55.450
        2S   47.700
        2S   27.150
        2S   22.400
        3S   17.400
        3S   13.500
        3S   10.800
        4S    9.350
        4S    6.750
        4S    5.100
        5S    3.800
        5S    2.650
        5S    1.900
        6S    1.650
        6S    1.200
        6S     .850
        6S     .580
        2P  250.000
        2P   61.300
        2P   30.150
        3P   15.100
        3P   11.750
        3P    9.400
        4P    8.000
        4P    5.850
        4P    4.400
        5P    2.850
        5P    1.400
        3D   61.300
        3D   33.000
        3D   13.900
        4D    8.200
        4D    4.250
        4D    3.100
4D    2.000
4F    4.000
4F    2.000
5G    4.000
SUBEND 
 
FITFUNCTIONS 
 1S   4700.000
 1S   3541.200
 1S   2668.106
 1S   2010.275
 1S   1514.636
 1S   1141.197
 1S    859.831
 1S    647.837
 1S    488.111
 1S    367.766
 1S    277.092
 1S    208.774
 1S    157.300
 1S    100.778
 2S    119.287
 2S     84.539
 3S     87.717
 3S     65.583
 3S     49.034
 4S     48.373
 4S     37.435
 4S     28.969
 5S     27.877
 5S     22.109
 5S     17.534
 6S     16.642
 6S     13.446
 6S     10.864
 7S     10.226
 7S      8.385
 7S      6.876
 8S      6.439
 8S      5.344
 8S      4.435
 8S      3.681
 9S      3.436
 9S      2.880
 9S      2.415
 9S      2.024
 9S      1.697
 9S      1.423
 9S      1.193
 9S      1.000
 2P    108.800
 2P     68.782
 3P     64.084
 4P     57.696
 4P     41.020
 5P     36.399
 5P     26.738
 6P     23.573
 6P     17.752
 7P     15.609
 7P     11.988
 8P     10.534
 8P      8.221
 9P      7.227
 9P      5.717
 9P      4.522
 9P      3.577
 9P      2.829
 9P      2.238
 9P      1.770
 9P      1.400
 3D     92.550
 3D     58.611
 4D     49.423
 5D     41.373
 6D     34.591
 6D     24.755
 7D     20.726
 7D     15.181
 8D     12.742
 8D      9.512
 8D      7.100
 9D      5.978
 9D      4.534
 9D      3.439
 9D      2.608
 9D      1.978
 9D      1.500
 4F     82.650
 5F     65.482
 6F     52.070
 6F     35.508
 7F     28.381
 7F     19.875
 8F     15.975
 8F     11.433
 9F      9.241
 9F      6.735
 9F      4.908
 9F      3.577
 9F      2.607
 9F      1.900
 5G     34.150
 6G     25.086
 6G     15.847
 7G     11.771
 7G      7.677
 8G      5.762
 8G      3.857
 9G      2.923
 9G      2.000
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Cu <==
Atomtype Cu
DIRAC Cu
 7  0
1S
2S
2P
3S
3P
4S  1
3D
SUBEND 
 
BASISFUNCTIONS 
        1S  400.000
        1S   95.000
        1S   35.850
        1S   27.300
        2S   23.950
        2S   12.800
        2S   10.050
        3S    7.650
        3S    5.200
        3S    3.700
        4S    2.800
        4S    1.800
        4S    1.150
        4S     .790
        2P   24.600
        2P   13.850
        2P    9.950
        3P    6.950
        3P    4.550
        3P    3.050
4P    2.000
4P    1.000
3D   22.00
        3D   11.100
        3D    6.250
        3D    3.400
        3D    1.800
        3D     .970
4F    4.000
4F    2.000
4F    1.000
5G    2.300
5G    1.300
6H    2.000
SUBEND 
 
FITFUNCTIONS 
 1S 800.00
 1S 611.92
 1S 468.05
 1S 358.01
 1S 273.84
 1S 209.46
 1S 160.22
 1S 122.55
 1S  93.74
 1S  71.70
 1S  44.01
 2S  49.97
 2S  34.26
 3S  34.45
 3S  25.05
 3S  18.22
 4S  17.50
 4S  13.21
 4S   9.98
 5S   9.38
 5S   7.28
 5S   5.64
 6S   5.24
 6S   4.15
 6S   3.29
 7S   3.03
 7S   2.44
 7S   1.96
 7S   1.58
 2P  49.70
 2P  30.74
 3P  28.06
 3P  18.70
 4P  16.55
 4P  11.58
 5P  10.11
 5P   7.32
 6P   6.36
 6P   4.73
 7P   4.10
 7P   3.11
 7P   2.36
 7P   1.79
 3D  39.25
 3D  24.57
 4D  20.50
 4D  13.57
 5D  11.25
 5D   7.75
 6D   6.42
 6D   4.56
 7D   3.79
 7D   2.75
 7D   2.00
 4F  37.85
 4F  22.55
 5F  16.93
 5F  10.60
 6F   8.03
 6F   5.22
 7F   3.99
 7F   2.67
 7F   1.79
 5G  15.85
 5G   9.45
 6G   6.83
 6G   4.25
 7G   3.11
 7G   2.00
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/F <==
Atomtype F
DIRAC F
 3  0
1S
2S
2P  5
SUBEND 
 
BASISFUNCTIONS 
        1S   17.300
        1S   10.050
        1S    7.600
        2S    6.600
        2S    4.450
        2S    2.700
        2S    1.800
2S   0.900
        2P    6.550
        2P    3.650
        2P    1.950
        2P    1.150
3D   5.000
3D   2.500
3D   1.500
4F   4.000
4F   2.000
5G   3.500
SUBEND 
 
FITFUNCTIONS 
 1S  34.60
 1S  26.37
 1S  20.10
 1S  13.37
 2S  16.44
 2S  12.00
 2S   8.75
 2S   6.39
 3S   6.81
 3S   5.22
 3S   4.00
 3S   3.07
 3S   2.35
 3S   1.80
 2P  16.60
 2P  11.26
 2P   7.64
 3P   7.60
 3P   5.48
 3P   3.95
 3P   2.84
 3P   2.05
 3D  13.10
 3D   8.64
 3D   5.70
 4D   5.00
 4D   3.46
 4D   2.40
 4F  14.05
 4F   8.85
 4F   5.57
 5F   4.41
 5F   2.90
 5G  10.55
 5G   6.94
 5G   4.56
 5G   3.00
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Ga <==
Atomtype Ga
DIRAC Ga
 8  0
1S
2S
2P
3S
3P
3D
4S
4P  1
SUBEND 
 
BASISFUNCTIONS 
        1S  440.000
        1S  115.000
        1S   40.400
        1S   29.550
        2S   26.700
        2S   13.600
        2S   10.750
        3S   12.150
        3S    6.050
        3S    4.250
        4S    3.650
        4S    2.400
        4S    1.600
        4S    1.110
        2P   90.000
        2P   29.100
        2P   15.400
        2P   10.950
        3P    8.500
        3P    5.550
        3P    3.650
        4P    2.950
        4P    1.750
        4P    1.050
        4P     .650
        3D   29.100
        3D   12.400
        3D    6.850
        3D    3.650
        3D    1.950
4D    1.300
4D     .650
4F   12.000
4F    6.000
4F    3.000
4F    1.500
4F    0.750
5G    9.000
5G    4.500
5G    1.300 
6H    6.000
SUBEND 
 
FITFUNCTIONS 
 1S 880.00
 1S 674.92
 1S 517.63
 1S 397.00
 1S 304.48
 1S 233.52
 1S 179.10
 1S 137.36
 1S 105.35
 1S  80.80
 1S  50.09
 2S  57.41
 2S  39.66
 3S  40.17
 3S  29.40
 3S  21.51
 4S  20.79
 4S  15.79
 4S  11.99
 5S  11.33
 5S   8.84
 5S   6.89
 6S   6.43
 6S   5.12
 6S   4.07
 7S   3.77
 7S   3.05
 7S   2.46
 7S   1.99
 7S   1.61
 7S   1.30
 2P  55.80
 2P  34.79
 3P  32.00
 3P  21.48
 4P  19.12
 4P  13.46
 5P  11.82
 5P   8.61
 6P   7.52
 6P   5.61
 7P   4.90
 7P   3.73
 7P   2.84
 7P   2.17
 7P   1.65
 3D  47.25
 3D  28.58
 4D  23.10
 4D  14.83
 5D  11.95
 5D   8.01
 6D   6.47
 6D   4.48
 7D   3.63
 7D   2.58
 7D   1.83
 7D   1.30
 4F  42.40
 4F  25.95
 5F  19.98
 5F  12.82
 6F   9.93
 6F   6.60
 7F   5.15
 7F   3.53
 7F   2.41
 7F   1.65
 5G  17.40
 5G  10.68
 6G   7.93
 6G   5.07
 7G   3.80
 7G   2.50
 7G   1.65
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Ge <==
Atomtype Ge
DIRAC Ge
 8  0
1S
2S
2P
3S
3P
3D
4S
4P  2
SUBEND 
 
BASISFUNCTIONS 
        1S  460.000
        1S  125.000
        1S   42.500
        1S   30.600
        2S   27.600
        2S   14.100
        2S   11.200
        3S    9.900
        3S    6.300
        3S    4.450
        4S    3.650
        4S    2.550
        4S    1.750
        4S    1.250
        2P   95.000
        2P   30.850
        2P   16.050
        2P   11.400
        3P    5.150
        3P    7.850
        3P    3.650
        4P    3.000
        4P    2.000
        4P    1.250
        4P     .790
        3D   30.850
        3D   13.900
        3D    7.650
        3D    4.150
        3D    2.350
4D    1.600
4D    0.800
4F   12.000
4F    6.000
4F    3.000
4F    1.500
4F    0.750
5G    9.000
5G    4.500
5G    1.300 
6H    6.000
SUBEND 
 
FITFUNCTIONS 
 1S 920.00
 1S 706.09
 1S 541.91
 1S 415.91
 1S 319.20
 1S 244.98
 1S 188.02
 1S 144.30
 1S 110.75
 1S  85.00
 1S  53.32
 2S  61.81
 2S  43.10
 3S  44.02
 3S  32.47
 3S  23.94
 4S  23.31
 4S  17.82
 4S  13.63
 5S  12.96
 5S  10.17
 5S   7.97
 6S   7.49
 6S   5.99
 6S   4.79
 7S   4.47
 7S   3.63
 7S   2.95
 7S   2.39
 7S   1.94
 7S   1.58
 2P  58.55
 2P  36.63
 3P  33.80
 3P  22.75
 4P  20.31
 4P  14.33
 5P  12.62
 5P   9.21
 6P   8.06
 6P   6.03
 7P   5.27
 7P   4.02
 7P   3.07
 7P   2.34
 7P   1.79
 3D  50.15
 3D  30.82
 4D  25.27
 4D  16.45
 5D  13.43
 5D   9.11
 6D   7.45
 6D   5.21
 7D   4.27
 7D   3.07
 7D   2.20
 7D   1.58
 4F  44.50
 4F  27.35
 5F  21.15
 5F  13.62
 6F  10.59
 6F   7.07
 7F   5.53
 7F   3.80
 7F   2.61
 7F   1.79
 5G  18.05
 5G  11.17
 6G   8.36
 6G   5.38
 7G   4.07
 7G   2.70
 7G   1.79
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/H <==
Atomtype H
DIRAC H
 1  0
1S  1
SUBEND 
 
BASISFUNCTIONS 
        1S   3.300
        1S   2.000
        1S   1.400
        1S   1.000
        1S   0.710
2P   4.000
2P   2.000
2P   1.000
3D   2.500
3D   1.500
4F   2.600
SUBEND 
 
FITFUNCTIONS 
 1S   6.60
 1S   4.62
 1S   3.23
 1S   2.26
 1S   1.58
 1S   1.10
 1S    .77
 2S   1.00
 2P   5.30
 2P   3.87
 2P   2.82
 2P   2.06
 2P   1.50
 3D   5.80
 3D   4.07
 3D   2.85
 3D   2.00
 4F   4.50
 4F   3.35
 4F   2.50
 5G   5.00
 5G   3.00
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Hg <==
Atomtype Hg
DIRAC Hg
14  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
4F
5S
5P
5D
6S
SUBEND 
 
BASISFUNCTIONS 
        1S 10000.00
        1S 2240.000
        1S  710.000
        1S  275.000
        1S  128.000
        1S   86.900
        2S   75.050
        2S   43.500
        2S   36.450
        3S   30.000
        3S   23.400
        3S   18.750
        4S   17.700
        4S   12.400
        4S    9.550
        5S    7.400
        5S    5.350
        5S    4.000
        6S    3.350
        6S    2.350
        6S    1.600
        6S    1.100
        2P 2240.000
        2P  610.000
        2P  195.000
        2P   80.250
        2P   44.900
        2P   34.700
        3P   37.250
        3P   22.150
        3P   17.350
        4P   17.100
        4P   11.400
        4P    8.550
        5P    6.550
        5P    4.550
        5P    3.200
6P     2.600
6P     1.600
        3D  610.000
        3D  195.000
        3D   67.750
        3D   31.650
        3D   21.200
        3D   15.850
        4D    9.900
        4D    7.050
        5D    5.550
        5D    3.650
        5D    2.300
        5D    1.450
        4F   70.000
        4F   32.000
        4F   15.000
        4F    7.500
        4F    3.000
        4F    1.500
        5G    8.000
        5G    4.000
        5G    2.000
        6H    8.500
SUBEND 
 
FITFUNCTIONS 
 1S  20000.000
 1S  15231.077
 1S  11599.286
 1S   8833.481
 1S   6727.171
 1S   5123.103
 1S   3901.519
 1S   2971.217
 1S   2262.742
 1S   1723.200
 1S   1312.309
 1S    999.394
 1S    761.093
 1S    579.613
 1S    441.406
 1S    336.155
 1S    256.000
 1S    163.209
 2S    192.250
 2S    135.734
 3S    140.326
 3S    104.583
 3S     77.944
 4S     76.659
 4S     59.158
 4S     45.651
 5S     43.812
 5S     34.659
 5S     27.417
 6S     25.958
 6S     20.924
 6S     16.867
 7S     15.840
 7S     12.961
 7S     10.605
 8S      9.910
 8S      8.208
 8S      6.798
 8S      5.630
 9S      5.245
 9S      4.389
 9S      3.672
 9S      3.073
 9S      2.571
 9S      2.151
 9S      1.800
 2P    172.900
 2P    110.068
 3P    103.214
 4P     93.440
 4P     66.775
 5P     59.543
 5P     43.944
 6P     38.916
 6P     29.431
 7P     25.986
 7P     20.036
 8P     17.675
 8P     13.845
 8P     10.845
 9P      9.569
 9P      7.596
 9P      6.029
 9P      4.786
 9P      3.799
 9P      3.016
 9P      2.394
 9P      1.900
 3D    143.850
 3D     92.054
 4D     78.387
 5D     66.192
 6D     55.782
 6D     40.226
 7D     33.926
 7D     25.026
 8D     21.151
 8D     15.894
 8D     11.943
 9D     10.121
 9D      7.724
 9D      5.895
 9D      4.499
 9D      3.434
 9D      2.621
 9D      2.000
 4F    140.800
 5F    111.481
 6F     88.596
 6F     60.382
 7F     48.237
 7F     33.762
 8F     27.124
 8F     19.402
 8F     13.879
 9F     11.213
 9F      8.168
 9F      5.950
 9F      4.334
 9F      3.157
 9F      2.300
 5G     57.700
 6G     44.465
 6G     29.419
 7G     22.842
 7G     15.553
 8G     12.166
 8G      8.480
 9G      6.682
 9G      4.750
 9G      3.376
 9G      2.400
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/I <==
Atomtype I
DIRAC I
11  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
5S
5P  5
SUBEND 
 
BASISFUNCTIONS 
        1S 2250.000
        1S  550.000
        1S  185.000
        1S   76.500
        1S   53.250
        2S   46.400
        2S   25.900
        2S   21.300
        3S   17.000
        3S   12.750
        3S   10.100
        4S    9.050
        4S    6.350
        4S    4.750
        5S    3.500
        5S    2.400
        5S    1.700
5S    1.000
        2P  550.000
        2P  185.000
        2P   59.600
        2P   29.100
        2P   21.300
        3P   15.200
        3P   11.700
        3P    9.200
        4P    8.000
        4P    5.600
        4P    4.050
        5P    3.250
        5P    2.200
        5P    1.450
        5P    1.020
        3D   64.000
        3D   32.000
        3D   21.500
        3D   13.100
        3D    9.000
        4D    7.800
        4D    5.600
        4D    4.000
        4D    2.750
4F   16.000
4F    8.700
4F    4.800
4F    2.800
4F    1.500  
5G   12.000
5G    6.000
5G    3.000
6H    7.500
SUBEND 
 
FITFUNCTIONS 
 1S   4500.000
 1S   3394.969
 1S   2561.291
 1S   1932.334
 1S   1457.825
 1S   1099.838
 1S    829.759
 1S    626.001
 1S    472.279
 1S    356.305
 1S    268.810
 1S    202.800
 1S    153.000
 1S  98.13
 2S 116.28
 2S  82.48
 3S  85.65
 3S  64.08
 3S  47.95
 4S  47.33
 4S  36.65
 4S  28.38
 5S  27.33
 5S  21.69
 5S  17.21
 6S  16.34
 6S  13.21
 6S  10.68
 7S  10.06
 7S   8.25
 7S   6.77
 8S   6.34
 8S   5.27
 8S   4.37
 8S   3.63
 9S   3.39
 9S   2.84
 9S   2.38
 9S   2.00
 2P 105.60
 2P  63.27
 3P  56.09
 3P  36.40
 4P  31.41
 5P  26.84
 6P  22.86
 6P  16.66
 7P  14.19
 7P  10.57
 8P   9.01
 8P   6.83
 8P   5.18
 9P   4.43
 9P   3.41
 9P   2.62
 9P   2.02
 3D  89.60
 3D  56.24
 4D  47.03
 5D  39.08
 5D  26.97
 6D  22.40
 6D  15.93
 7D  13.25
 7D   9.65
 7D   7.02
 8D   5.86
 8D   4.35
 8D   3.23
 9D   2.70
 9D   2.04
 4F  79.00
 5F  61.66
 5F  40.09
 6F  31.45
 6F  21.17
 7F  16.71
 7F  11.56
 7F   8.00
 8F   6.35
 8F   4.49
 8F   3.18
 8F   2.25
 5G  31.60
 5G  19.32
 6G  14.29
 6G   9.09
 7G   6.80
 7G   4.46
 8G   3.37
 8G   2.27
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/In <==
Atomtype In
DIRAC In
11  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
5S
5P  1
SUBEND 
 
BASISFUNCTIONS 
        1S 2050.000
        1S  500.000
        1S  165.000
        1S   68.800
        1S   48.700
        2S   42.650
        2S   23.500
        2S   19.300
        3S   15.000
        3S   11.250
        3S    8.900
        4S    8.250
        4S    5.550
        4S    4.000
        5S    3.250
        5S    2.300
        5S    1.600
        5S    1.130
        2P  500.000
        2P  165.000
        2P   51.600
        2P   26.250
        2P   19.300
        3P   17.150
        3P   11.400
        3P    8.600
        4P    8.000
        4P    5.100
        4P    3.450
        5P    3.850
        5P    2.100
        5P    1.200
        5P     .730
        3D   51.600
        3D   29.000
        3D   19.650
        3D   11.800
        3D    7.900
        4D    6.650
        4D    4.450
        4D    2.850
        4D    1.810
        4F   80.000
        4F   35.000
        4F   17.000
        4F    8.000
        4F    4.000
        4F    2.000
        5G    8.500
        5G    4.300
        5G    2.150
        6H    8.500
SUBEND 
 
FITFUNCTIONS 
 1S   4100.000
 1S   3089.845
 1S   2328.572
 1S   1754.860
 1S   1322.499
 1S    996.663
 1S    751.106
 1S    566.049
 1S    426.586
 1S    321.484
 1S    242.277
 1S    182.585
 1S    137.600
 1S  86.97
 2S 101.57
 2S  71.23
 3S  73.17
 3S  54.23
 3S  40.19
 4S  39.31
 4S  30.19
 4S  23.18
 5S  22.14
 5S  17.44
 5S  13.73
 6S  12.94
 6S  10.39
 6S   8.34
 7S   7.80
 7S   6.36
 7S   5.18
 8S   4.83
 8S   3.98
 8S   3.29
 8S   2.71
 9S   2.52
 9S   2.10
 9S   1.75
 9S   1.46
 2P  95.05
 2P  57.07
 3P  50.70
 3P  32.97
 4P  28.49
 5P  24.38
 6P  20.80
 6P  15.17
 7P  12.94
 7P   9.65
 8P   8.24
 8P   6.26
 8P   4.75
 9P   4.07
 9P   3.13
 9P   2.41
 9P   1.86
 3D  80.60
 3D  49.48
 4D  40.52
 5D  33.05
 5D  22.41
 6D  18.30
 6D  12.80
 7D  10.49
 7D   7.52
 7D   5.39
 8D   4.43
 8D   3.25
 8D   2.37
 9D   1.96
 9D   1.46
 4F  71.30
 5F  56.61
 5F  37.41
 6F  29.80
 6F  20.36
 7F  16.31
 7F  11.44
 7F   8.02
 8F   6.46
 8F   4.63
 8F   3.32
 8F   2.38
 5G  28.75
 5G  17.46
 6G  12.83
 6G   8.11
 7G   6.03
 7G   3.94
 8G   2.96
 8G   1.98
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/K <==
Atomtype K
DIRAC K
 6  0
1S
2S
2P
3S
3P
4S  1
SUBEND 
 
BASISFUNCTIONS 
        1S   80.000
        1S   23.450
        1S   17.350
        2S   15.900
        2S    7.950
        2S    5.950
        3S    4.150
        3S    2.850
        3S    2.000
        4S    2.250
        4S     .800
        4S     .550
        2P   14.200
        2P    8.250
        2P    5.600
        3P    2.650
        3P    1.650
4P    1.500
4P    0.750
3D    7.000
3D    3.400
3D    1.700
3D    1.000
4F    2.800
4F    1.400
5G    2.000
SUBEND 
 
FITFUNCTIONS 
 1S 160.00
 1S 117.73
 1S  86.63
 1S  63.74
 1S  46.90
 1S  28.95
 2S  33.04
 2S  22.75
 3S  22.97
 3S  16.76
 3S  12.23
 4S  11.79
 4S   8.93
 4S   6.77
 5S   6.38
 5S   4.96
 5S   3.86
 6S   3.60
 6S   2.85
 6S   2.27
 7S   2.10
 7S   1.69
 7S   1.36
 7S   1.10
 2P  31.70
 2P  19.28
 3P  17.32
 3P  11.38
 4P   9.94
 4P   6.86
 5P   5.93
 5P   4.24
 6P   3.65
 6P   2.68
 7P   2.30
 7P   1.73
 7P   1.30
 3D  24.95
 3D  15.95
 4D  13.56
 4D   9.14
 5D   7.71
 5D   5.40
 6D   4.55
 6D   3.28
 7D   2.76
 7D   2.04
 7D   1.50
 4F  24.95
 4F  15.08
 5F  11.47
 5F   7.27
 6F   5.57
 6F   3.67
 7F   2.83
 7F   1.92
 7F   1.30
 5G   9.75
 5G   6.07
 6G   4.57
 6G   2.96
 7G   2.25
 7G   1.50
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Kr <==
Atomtype Kr
DIRAC Kr
 8  0
1S
2S
2P
3S
3P
3D
4S
4P
SUBEND 
 
BASISFUNCTIONS 
        1S  540.000
        1S  140.000
        1S   49.100
        1S   34.800
        2S   31.100
        2S   16.150
        2S   12.900
        3S   12.150
        3S    7.550
        3S    5.550
        4S    5.000
        4S    3.650
        4S    2.500
        4S    1.780
4S    0.900
        2P  115.000
        2P   38.350
        2P   18.650
        2P   13.250
        3P   10.300
        3P    6.950
        3P    4.950
        4P    4.050
        4P    2.800
        4P    1.800
        4P    1.200
        3D   38.350
        3D   18.000
        3D    9.900
        3D    5.800
        3D    3.600
4D    2.400
4D    1.200
4F   14.000
4F    7.000
4F    3.500
4F    1.770
4F    0.875
5G    9.800
5G    4.900
5G    1.500 
6H    6.700
SUBEND 
 
FITFUNCTIONS 
 1S 1080.0
 1S 827.41
 1S 633.90
 1S 485.65
 1S 372.06
 1S 285.05
 1S 218.38
 1S 167.31
 1S 128.18
 1S  98.20
 1S  61.53
 2S  71.25
 2S  49.63
 3S  50.66
 3S  37.33
 3S  27.51
 4S  26.76
 4S  20.45
 4S  15.62
 5S  14.85
 5S  11.64
 5S   9.13
 6S   8.57
 6S   6.85
 6S   5.48
 7S   5.10
 7S   4.14
 7S   3.36
 7S   2.73
 7S   2.22
 7S   1.80
 2P  67.75
 2P  42.44
 3P  39.21
 3P  26.42
 4P  23.62
 4P  16.68
 5P  14.71
 5P  10.74
 6P   9.41
 6P   7.05
 7P   6.16
 7P   4.71
 7P   3.60
 7P   2.75
 7P   2.10
 3D  59.00
 3D  36.87
 4D  30.71
 4D  20.29
 5D  16.80
 5D  11.55
 6D   9.56
 6D   6.78
 7D   5.62
 7D   4.08
 7D   2.96
 7D   2.15
 4F  51.60
 4F  31.86
 5F  24.74
 5F  16.00
 6F  12.49
 6F   8.37
 7F   6.58
 7F   4.53
 7F   3.12
 7F   2.15
 5G  21.15
 5G  13.47
 6G  10.36
 6G   6.84
 7G   5.30
 7G   3.60
 7G   2.45
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/La <==
Atomtype La
DIRAC La
14  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
5S
5P
4F  0
5D  1
6S
SUBEND 
 
BASISFUNCTIONS 
        1S 2400.000
        1S  570.000
        1S  190.000
        1S   81.800
        1S   57.700
        2S   49.150
        2S   28.600
        2S   23.550
        3S   17.200
        3S   14.250
        3S   11.450
        4S    9.350
        4S    6.950
        4S    5.450
        5S    4.500
        5S    3.300
        5S    2.400
        6S    1.900
        6S    1.400
        6S    1.000
        6S     .720
        2P  570.000
        2P  190.000
        2P   64.000
        2P   31.400
        2P   23.250
        3P   15.200
        3P   11.750
        3P    8.850
        4P    9.300
        4P    6.650
        4P    4.950
        5P    3.600
        5P    2.500
        5P    1.800
6P    1.500
        3D   45.000
        3D   24.150
        3D   14.700
        3D   10.250
        4D    8.000
        4D    5.400
        4D    3.800
        5D    3.050
        5D    1.950
        5D    1.250
        4F   25.000
        4F   14.000
        4F    7.700
        4F    4.300
        4F    2.400
        4F    1.300
        4F    0.750
        5G   13.500
        5G    8.000
        5G    3.200
        5G    1.600
        6H   15.000 
        6H    8.500
        6H    3.000
        7I   10.000 
SUBEND 
 
FITFUNCTIONS 
 1S   4800.000
 1S   3622.039
 1S   2733.159
 1S   2062.418
 1S   1556.283
 1S   1174.358
 1S    886.160
 1S    668.689
 1S    504.587
 1S    380.757
 1S    287.316
 1S    216.806
 1S    163.600
 1S    105.767
 2S    126.324
 2S     90.154
 3S     94.171
 3S     70.824
 3S     53.266
 4S     52.846
 4S     41.108
 4S     31.977
 5S     30.926
 5S     24.642
 5S     19.635
 6S     18.720
 6S     15.191
 6S     12.327
 7S     11.652
 7S      9.592
 7S      7.897
 8S      7.424
 8S      6.185
 8S      5.152
 8S      4.292
 9S      4.021
 9S      3.383
 9S      2.846
 9S      2.395
 9S      2.015
 9S      1.695
 9S      1.426
 9S      1.200
 2P    113.200
 2P     72.308
 3P     68.020
 4P     61.745
 4P     44.236
 5P     39.540
 5P     29.248
 6P     25.958
 6P     19.672
 7P     17.404
 7P     13.446
 8P     11.883
 8P      9.326
 8P      7.318
 9P      6.469
 9P      5.144
 9P      4.090
 9P      3.252
 9P      2.586
 9P      2.056
 9P      1.635
 9P      1.300
 3D     96.500
 3D     61.863
 4D     52.766
 5D     44.622
 6D     37.655
 6D     27.189
 7D     22.960
 7D     16.957
 8D     14.348
 8D     10.794
 8D      8.120
 9D      6.889
 9D      5.263
 9D      4.021
 9D      3.072
 9D      2.347
 9D      1.793
 9D      1.370
 4F     87.050
 5F     69.130
 6F     55.088
 6F     37.643
 7F     30.147
 7F     21.152
 8F     17.033
 8F     12.212
 8F      8.756
 9F      7.089
 9F      5.175
 9F      3.778
 9F      2.758
 9F      2.014
 9F      1.470
 5G     36.650
 6G     28.276
 6G     18.729
 7G     14.558
 7G      9.922
 8G      7.770
 8G      5.421
 9G      4.276
 9G      3.042
 9G      2.164
 9G      1.540
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Li <==
Atomtype Li
DIRAC Li
 2  0
1S
2S  1
SUBEND 
 
BASISFUNCTIONS 
        1S    5.200
        1S    2.900
        1S    2.050
        2S    2.450
        2S     .900
        2S     .650
        2S     .480
2P   4.800
2P   2.400
2P   1.200
2P   0.600
3D   3.600 
3D   1.800
3D   0.900
4F   2.400
4F   1.200
5G   2.500
SUBEND 
 
FITFUNCTIONS 
 1S  10.40
 1S   7.77
 1S   5.80
 1S   3.90
 2S   4.86
 2S   3.58
 2S   2.63
 2S   1.94
 3S   2.09
 3S   1.61
 3S   1.24
 3S    .96
 2P   4.10
 2P   2.84
 2P   1.97
 3P   2.00
 3P   1.47
 3P   1.08
 3D   4.70
 3D   3.19
 3D   2.16
 4D   1.94
 4D   1.38
 4F   5.30
 4F   3.35
 4F   2.12
 5F   1.68
 5G   3.60
 5G   2.55
 5G   1.80
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Mg <==
Atomtype Mg
DIRAC Mg
 4  0
1S
2S
2P
3S
SUBEND 
 
BASISFUNCTIONS 
        1S   27.800
        1S   13.700
        1S   10.400
        2S   11.850
        2S    4.450
        2S    2.950
        3S    2.750
        3S    1.650
        3S    1.100
        3S     .750
        2P    7.300
        2P    4.050
        2P    2.400
3P    3.600
3P    1.800
3P     .900
3D    3.600
3D    1.800
3D     .900
4F    2.400
4F    1.200
5G    2.000
SUBEND 
 
FITFUNCTIONS 
 1S  55.60
 1S  43.92
 1S  34.69
 1S  27.40
 1S  17.57
 2S  20.82
 2S  14.76
 3S  15.33
 3S  11.47
 3S   8.58
 4S   8.47
 4S   6.56
 4S   5.08
 4S   3.93
 5S   3.78
 5S   3.00
 5S   2.38
 5S   1.89
 5S   1.50
 2P  17.75
 2P  11.27
 3P  10.55
 3P   7.19
 4P   6.50
 4P   4.63
 5P   4.12
 5P   3.04
 5P   2.24
 5P   1.65
 3D  15.50
 3D   9.91
 4D   8.44
 4D   5.69
 5D   4.80
 5D   3.36
 5D   2.36
 5D   1.65
 4F  16.10
 4F  10.29
 4F   6.58
 5F   5.27
 5F   3.52
 6F   2.83
 6F   1.95
 5G   6.45
 5G   4.17
 5G   2.69
 6G   2.10
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Mo <==
Atomtype Mo
DIRAC Mo
10  0
1S
2S
2P
3S
3P
3D
4S
4P
4D  5
5S  1
SUBEND 
 
BASISFUNCTIONS 
        1S  660.000
        1S  155.000
        1S   57.000
        1S   41.000
        2S   35.200
        2S   19.800
        2S   16.000
        3S   13.650
        3S    9.300
        3S    7.150
        4S    5.300
        4S    3.750
        4S    2.750
        5S    2.800
        5S    1.800
        5S    1.200
        5S     .810
        2P  145.000
        2P   52.500
        2P   22.700
        2P   16.150
        3P   11.900
        3P    8.600
        3P    6.500
        4P    5.150
        4P    3.500
        4P    2.400
5P    2.000
5P    1.000
        3D   52.500
        3D   22.700
        3D   15.150
        3D    8.950
        3D    5.750
        4D    4.250
        4D    2.600
        4D    1.500
        4D     .870
4F    4.800
4F    2.400
4F    1.200
5G    2.500
5G    1.100
6H    2.500
SUBEND 
 
FITFUNCTIONS 
 1S   1320.000
 1S   1005.515
 1S    765.955
 1S    583.469
 1S    444.459
 1S    338.569
 1S    257.906
 1S    196.461
 1S    149.655
 1S    114.000
 1S  73.55
 2S  87.66
 2S  62.46
 3S  65.14
 3S  48.93
 3S  36.75
 4S  36.41
 4S  28.29
 4S  21.98
 5S  21.23
 5S  16.90
 5S  13.45
 6S  12.81
 6S  10.39
 6S   8.42
 7S   7.95
 7S   6.54
 7S   5.38
 8S   5.05
 8S   4.20
 8S   3.50
 8S   2.91
 9S   2.73
 9S   2.29
 9S   1.93
 9S   1.62
 2P  79.70
 2P  48.55
 3P  43.70
 3P  28.76
 4P  25.15
 5P  21.74
 6P  18.71
 6P  13.77
 7P  11.85
 7P   8.91
 8P   7.67
 8P   5.87
 8P   4.49
 9P   3.87
 9P   3.00
 9P   2.33
 9P   1.81
 3D  65.95
 3D  41.19
 4D  34.28
 5D  28.37
 5D  19.50
 6D  16.13
 6D  11.43
 7D   9.47
 7D   6.87
 7D   4.99
 8D   4.15
 8D   3.07
 8D   2.27
 8D   1.68
 4F  59.40
 5F  46.87
 5F  30.78
 6F  24.39
 6F  16.57
 7F  13.20
 7F   9.21
 7F   6.43
 8F   5.15
 8F   3.67
 8F   2.62
 8F   1.87
 5G  25.10
 5G  15.84
 6G  12.08
 6G   7.91
 7G   6.09
 7G   4.11
 8G   3.18
 8G   2.20
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/N <==
Atomtype N
DIRAC N
 3  0
1S
2S
2P  3
SUBEND 
 
BASISFUNCTIONS 
         1S  12.850
         1S   7.650
         1S   5.750
         2S   6.850
         2S   3.200
         2S   2.050
         2S   1.400
2S    .700
         2P   6.100
         2P   2.950
         2P   1.600
         2P   0.940
3D  10.000
3D   5.000 
3D   2.500
3D   1.500
4F   4.000
4F   2.000
5G   3.500
SUBEND 
 
FITFUNCTIONS 
 1S  25.70
 1S  19.83
 1S  15.30
 1S  10.21
 2S  12.58
 2S   9.20
 2S   6.72
 2S   4.92
 3S   5.26
 3S   4.03
 3S   3.10
 3S   2.38
 3S   1.82
 3S   1.40
 2P  13.75
 2P   9.28
 2P   6.26
 3P   6.20
 3P   4.44
 3P   3.19
 3P   2.29
 3P   1.64
 3D  12.20
 3D   8.02
 3D   5.27
 4D   4.61
 4D   3.18
 4D   2.20
 4F  11.65
 4F   7.56
 4F   4.91
 5F   3.99
 5F   2.70
 5G  10.10
 5G   6.69
 5G   4.44
 5G   2.94
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Na <==
Atomtype Na
DIRAC Na
 4  0
1S
2S
2P
3S  1
SUBEND 
 
BASISFUNCTIONS 
        1S   23.600
        1S   12.450
        1S    9.450
        2S    3.950
        2S    2.500
        3S    1.250
        3S     .800
        3S     .550
        2P    6.300
        2P    3.400
        2P    1.900
3P    1.500
3P     .750
3D    3.000
3D    1.500
3D     .750
4F    2.000
4F    1.000
5G    1.700
SUBEND 
 
FITFUNCTIONS 
 1S  47.20
 1S  38.14
 1S  30.82
 1S  24.90
 1S  15.62
 2S  18.11
 2S  12.63
 3S  12.90
 3S   9.51
 3S   7.02
 4S   6.83
 4S   5.22
 4S   3.99
 4S   3.05
 5S   2.90
 5S   2.28
 5S   1.79
 5S   1.40
 5S   1.10
 2P  15.85
 2P   9.89
 3P   9.10
 3P   6.11
 4P   5.44
 4P   3.83
 5P   3.37
 5P   2.45
 5P   1.79
 5P   1.30
 3D  13.95
 3D   8.73
 4D   7.27
 4D   4.81
 5D   3.99
 5D   2.74
 5D   1.89
 5D   1.30
 4F  14.45
 4F   9.03
 4F   5.65
 5F   4.44
 5F   2.90
 6F   2.29
 6F   1.55
 5G   5.40
 5G   3.48
 5G   2.25
 6G   1.75
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/O <==
Atomtype O
DIRAC O
 3  0
1S
2S
2P  4
SUBEND 
 
BASISFUNCTIONS 
        1S   14.800
        1S    8.750
        1S    6.650
        2S    7.100
        2S    3.200
        2S    2.050
        2S    1.500
2S     .750
        2P    5.700
        2P    3.050
        2P    1.650
        2P    1.000
3D   5.000
3D   2.500
3D   1.500
4F   4.000
4F   2.000
5G   3.500
SUBEND 
 
FITFUNCTIONS 
 1S  29.60
 1S  22.76
 1S  17.50
 1S  11.58
 2S  14.16
 2S  10.29
 2S   7.48
 2S   5.43
 3S   5.78
 3S   4.41
 3S   3.37
 3S   2.57
 3S   1.96
 3S   1.50
 2P  14.45
 2P   9.77
 2P   6.61
 3P   6.56
 3P   4.71
 3P   3.39
 3P   2.43
 3P   1.75
 3D  11.40
 3D   7.64
 3D   5.12
 4D   4.55
 4D   3.20
 4D   2.25
 4F  12.75
 4F   8.12
 4F   5.17
 5F   4.13
 5F   2.75
 5G   9.70
 5G   6.56
 5G   4.44
 5G   3.00
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Os <==
Atomtype Os
DIRAC Os
14  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
4F
5S
5P
5D  6
6S
SUBEND 
 
BASISFUNCTIONS 
        1S 9000.000
        1S 2020.000
        1S  645.000
        1S  250.000
        1S  118.000
        1S   81.300
        2S   69.850
        2S   40.700
        2S   34.050
        3S   27.500
        3S   21.650
        3S   17.300
        4S   16.200
        4S   11.350
        4S    8.650
        5S    6.600
        5S    4.750
        5S    3.500
        6S    3.300
        6S    2.300
        6S    1.600
        6S    1.070
        2P 2020.000
        2P  570.000
        2P  180.000
        2P   74.500
        2P   42.100
        2P   32.600
        3P   24.950
        3P   20.250
        3P   16.000
        4P   14.250
        4P   10.200
        4P    7.650
        5P    5.700
        5P    4.000
        5P    2.800
6P    2.400
        3D  540.000
        3D  180.000
        3D   66.800
        3D   30.400
        3D   20.100
        3D   14.900
        4D    8.900
        4D    6.250
        5D    4.500
        5D    2.850
        5D    1.800
        4F   70.000
        4F   32.000
        4F   15.000
        4F    7.500
        4F    3.000
        4F    1.500
        5G    8.000
        5G    4.000
        5G    2.000
        6H    8.500
SUBEND 
 
FITFUNCTIONS 
 1S  18000.000
 1S  13728.560
 1S  10470.742
 1S   7986.011
 1S   6090.913
 1S   4645.525
 1S   3543.132
 1S   2702.339
 1S   2061.068
 1S   1571.972
 1S   1198.939
 1S    914.428
 1S    697.432
 1S    531.930
 1S    405.702
 1S    309.428
 1S    236.000
 1S    151.255
 2S    179.102
 2S    126.967
 3S    131.776
 3S     98.549
 3S     73.700
 4S     72.724
 4S     56.291
 4S     43.571
 5S     41.937
 5S     33.266
 5S     26.388
 6S     25.049
 6S     20.243
 6S     16.359
 7S     15.401
 7S     12.630
 7S     10.359
 8S      9.702
 8S      8.053
 8S      6.685
 8S      5.549
 9S      5.180
 9S      4.343
 9S      3.642
 9S      3.053
 9S      2.560
 9S      2.147
 9S      1.800
 2P    160.100
 2P    102.525
 3P     96.673
 4P     87.931
 4P     63.115
 5P     56.516
 5P     41.876
 6P     37.226
 6P     28.255
 7P     25.036
 7P     19.369
 8P     17.143
 8P     13.471
 8P     10.586
 9P      9.370
 9P      7.460
 9P      5.939
 9P      4.729
 9P      3.765
 9P      2.997
 9P      2.386
 9P      1.900
 3D    138.100
 3D     88.681
 4D     75.759
 5D     64.158
 6D     54.209
 6D     39.191
 7D     33.133
 7D     24.498
 8D     20.752
 8D     15.628
 8D     11.770
 9D      9.996
 9D      7.644
 9D      5.846
 9D      4.471
 9D      3.419
 9D      2.615
 9D      2.000
 4F    128.850
 5F    101.999
 6F     81.045
 6F     55.226
 7F     44.110
 7F     30.869
 8F     24.795
 8F     17.734
 8F     12.683
 9F     10.245
 9F      7.462
 9F      5.435
 9F      3.959
 9F      2.883
 9F      2.100
 5G     52.950
 6G     40.800
 6G     26.990
 7G     20.954
 7G     14.265
 8G     11.158
 8G      7.777
 9G      6.127
 9G      4.355
 9G      3.095
 9G      2.200
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/P <==
Atomtype P
DIRAC P
 5  0
1S
2S
2P
3S
3P  3
SUBEND 
 
BASISFUNCTIONS 
        1S   48.700
        1S   17.800
        1S   13.350
        2S   14.000
        2S    5.950
        2S    4.250
        3S    3.300
        3S    2.750
        3S    1.800
        3S    1.250
        2P   10.250
        2P    5.900
        2P    3.800
        3P    3.250
        3P    2.250
        3P    1.350
        3P     .850
3D    4.000
3D    2.000
3D    1.000
4F    2.500
4F    1.250
5G    2.300
SUBEND 
 
FITFUNCTIONS 
 1S  97.40
 1S  75.73
 1S  58.88
 1S  45.79
 1S  35.60
 1S  22.51
 2S  26.30
 2S  18.45
 3S  18.96
 3S  14.06
 3S  10.42
 4S  10.20
 4S   7.83
 4S   6.02
 4S   4.62
 5S   4.42
 5S   3.48
 5S   2.74
 5S   2.16
 5S   1.70
 2P  23.70
 2P  14.68
 3P  13.42
 3P   8.96
 4P   7.94
 4P   5.56
 5P   4.86
 5P   3.52
 5P   2.55
 5P   1.85
 3D  19.80
 3D  12.93
 4D  11.22
 4D   7.70
 5D   6.61
 5D   4.71
 5D   3.35
 5D   2.39
 5D   1.70
 4F  20.30
 4F  12.77
 4F   8.03
 5F   6.34
 5F   4.17
 6F   3.31
 6F   2.25
 5G   8.40
 5G   4.96
 5G   2.93
 6G   2.10
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Pb <==
Atomtype Pb
DIRAC Pb
15  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
4F
5S
5P
5D
6S
6P  2
SUBEND 
 
BASISFUNCTIONS 
        1S 10500.00
        1S 2350.000
        1S  745.000
        1S  285.000
        1S  133.000
        1S   89.750
        2S   77.800
        2S   45.000
        2S   37.700
        3S   32.000
        3S   24.200
        3S   19.400
        4S   17.800
        4S   12.900
        4S    9.950
        5S    7.800
        5S    5.700
        5S    4.300
        6S    3.350
        6S    2.350
        6S    1.700
        6S    1.250
        2P 2350.000
        2P  630.000
        2P  200.000
        2P   83.300
        2P   46.300
        2P   35.800
        3P   39.500
        3P   22.900
        3P   18.000
        4P   18.000
        4P   11.950
        4P    8.950
        5P    7.050
        5P    5.000
        5P    3.600
        6P    2.550
        6P    1.650
        6P    1.100
        3D  630.000
        3D  200.000
        3D   69.250
        3D   32.350
        3D   21.750
        4D   15.450
        4D    7.450
        5D    5.000
        5D    2.850
        5D    1.950
        4F   70.000
        4F   32.000
        4F   15.000
        4F    7.500
        4F    3.000
        4F    1.500
        5G    8.000
        5G    4.000
        5G    2.000
        6H    8.500
SUBEND 
 
FITFUNCTIONS 
 1S  21000.000
 1S  15982.168
 1S  12163.319
 1S   9256.962
 1S   7045.063
 1S   5361.685
 1S   4080.540
 1S   3105.518
 1S   2363.472
 1S   1798.734
 1S   1368.936
 1S   1041.837
 1S    792.896
 1S    603.438
 1S    459.250
 1S    349.515
 1S    266.000
 1S    170.517
 2S    201.951
 2S    143.187
 3S    148.633
 3S    111.170
 3S     83.149
 4S     82.059
 4S     63.523
 4S     49.175
 5S     47.337
 5S     37.553
 5S     29.792
 6S     28.283
 6S     22.858
 6S     18.474
 7S     17.394
 7S     14.266
 7S     11.701
 8S     10.960
 8S      9.098
 8S      7.553
 8S      6.270
 9S      5.854
 9S      4.909
 9S      4.116
 9S      3.452
 9S      2.894
 9S      2.427
 9S      2.035
 9S      1.707
 9S      1.431
 9S      1.200
 2P    179.300
 2P    114.335
 3P    107.384
 4P     97.345
 4P     69.653
 5P     62.184
 5P     45.945
 6P     40.732
 6P     30.836
 7P     27.254
 7P     21.034
 8P     18.572
 8P     14.562
 8P     11.417
 9P     10.082
 9P      8.010
 9P      6.364
 9P      5.056
 9P      4.016
 9P      3.191
 9P      2.535
 9P      2.014
 9P      1.600
 3D    154.750
 3D     96.556
 4D     80.298
 5D     66.392
 6D     54.887
 6D     38.857
 7D     32.195
 7D     23.345
 8D     19.405
 8D     14.349
 8D     10.610
 9D      8.852
 9D      6.654
 9D      5.001
 9D      3.759
 9D      2.826
 9D      2.124
 9D      1.596
 9D      1.200
 4F    146.750
 5F    116.839
 6F     93.325
 6F     63.916
 7F     51.299
 7F     36.069
 8F     29.104
 8F     20.907
 8F     15.019
 9F     12.184
 9F      8.911
 9F      6.518
 9F      4.767
 9F      3.487
 9F      2.550
 5G     60.050
 6G     45.606
 6G     29.751
 7G     22.790
 7G     15.315
 8G     11.831
 8G      8.146
 9G      6.342
 9G      4.456
 9G      3.131
 9G      2.200
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Rb <==
Atomtype Rb
DIRAC Rb
 9  0
1S
2S
2P
3S
3P
3D
4S
4P
5S  1
SUBEND 
 
BASISFUNCTIONS 
        1S  560.000
        1S  145.000
        1S   50.850
        1S   35.850
        2S   31.950
        2S   16.700
        3S   13.700
        3S    8.050
        4S    4.350
        4S    3.000
        5S    1.400
        5S     .900
        5S     .590
        2P  120.000
        2P   40.550
        2P   19.300
        2P   13.750
        3P    7.300
        3P    5.250
        4P    2.600
        4P    1.600
        3D   40.550
        3D   15.900
        3D    7.050
4D    2.000
4D    0.800
4F    2.000
4F    1.000
5G    2.000 
SUBEND 
 
FITFUNCTIONS 
 1S 1120.0
 1S 857.93
 1S 657.18
 1S 503.41
 1S 385.61
 1S 295.38
 1S 226.27
 1S 173.32
 1S 132.77
 1S 101.70
 1S  64.68
 2S  76.01
 2S  53.57
 3S  55.28
 3S  41.14
 3S  30.61
 4S  30.06
 4S  23.17
 4S  17.85
 5S  17.11
 5S  13.52
 5S  10.68
 6S  10.10
 6S   8.13
 6S   6.55
 7S   6.14
 7S   5.02
 7S   4.10
 8S   3.83
 8S   3.17
 8S   2.62
 8S   2.17
 9S   2.02
 9S   1.69
 9S   1.41
 9S   1.18
 2P  70.15
 2P  42.17
 3P  37.50
 3P  24.41
 4P  21.12
 5P  18.09
 6P  15.44
 6P  11.27
 7P   9.62
 7P   7.18
 8P   6.14
 8P   4.66
 8P   3.54
 9P   3.03
 9P   2.34
 9P   1.80
 9P   1.39
 3D  61.85
 3D  38.66
 4D  32.21
 5D  26.67
 5D  18.35
 6D  15.19
 6D  10.77
 7D   8.93
 7D   6.49
 7D   4.71
 8D   3.92
 8D   2.90
 8D   2.15
 8D   1.59
 4F  52.85
 5F  41.50
 5F  27.13
 6F  21.40
 6F  14.48
 7F  11.48
 7F   7.98
 7F   5.55
 8F   4.43
 8F   3.15
 8F   2.24
 8F   1.59
 5G  22.00
 5G  13.73
 6G  10.36
 6G   6.72
 7G   5.12
 7G   3.42
 8G   2.63
 8G   1.80
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Ru <==
Atomtype Ru
DIRAC Ru
10  0
1S
2S
2P
3S
3P
3D
4S
4P
4D  7
5S  1
SUBEND 
 
BASISFUNCTIONS 
        1S  700.000
        1S  165.000
        1S   60.750
        1S   43.250
        2S   37.050
        2S   20.900
        2S   16.950
        3S   13.650
        3S    9.750
        3S    7.600
        4S    5.950
        4S    4.200
        4S    3.100
        5S    2.650
        5S    1.800
        5S    1.200
        5S     .820
        2P  155.000
        2P   57.700
        2P   24.150
        2P   17.150
        3P   11.850
        3P    8.600
        3P    6.600
        4P    5.150
        4P    3.500
        4P    2.500
5P    2.000
5P    1.000
        3D   57.700
        3D   24.150
        3D   16.250
        3D    9.650
        3D    6.300
        4D    4.500
        4D    2.700
        4D    1.600
        4D     .980
4F    5.400
4F    2.500
4F    1.300
5G    3.000
5G    1.500
6H    2.500
SUBEND 
 
FITFUNCTIONS 
 1S   1400.000
 1S   1067.033
 1S    813.257
 1S    619.837
 1S    472.419
 1S    360.062
 1S    274.427
 1S    209.159
 1S    159.414
 1S    121.500
 1S  78.10
 2S  92.76
 2S  65.91
 3S  68.55
 3S  51.37
 3S  38.49
 4S  38.05
 4S  29.50
 4S  22.87
 5S  22.05
 5S  17.52
 5S  13.92
 6S  13.23
 6S  10.71
 6S   8.67
 7S   8.17
 7S   6.71
 7S   5.51
 8S   5.17
 8S   4.29
 8S   3.57
 8S   2.97
 9S   2.77
 9S   2.33
 9S   1.95
 9S   1.64
 2P  84.90
 2P  51.43
 3P  46.06
 3P  30.17
 4P  26.26
 5P  22.61
 6P  19.40
 6P  14.23
 7P  12.20
 7P   9.14
 8P   7.85
 8P   5.98
 8P   4.56
 9P   3.92
 9P   3.04
 9P   2.35
 9P   1.82
 3D  70.40
 3D  43.98
 4D  36.62
 5D  30.31
 5D  20.84
 6D  17.25
 6D  12.22
 7D  10.13
 7D   7.36
 7D   5.34
 8D   4.44
 8D   3.29
 8D   2.43
 8D   1.80
 4F  63.25
 5F  49.87
 5F  32.74
 6F  25.92
 6F  17.60
 7F  14.01
 7F   9.78
 7F   6.82
 8F   5.46
 8F   3.89
 8F   2.78
 8F   1.98
 5G  26.65
 5G  16.72
 6G  12.68
 6G   8.26
 7G   6.32
 7G   4.24
 8G   3.27
 8G   2.25
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/S <==
Atomtype S
DIRAC S
 5  0
1S
2S
2P
3S
3P  4
SUBEND 
 
BASISFUNCTIONS 
        1S   55.350
        1S   19.200
        1S   14.350
        2S   14.300
        2S    6.500
        2S    4.700
        3S    4.500
        3S    2.900
        3S    1.950
        3S    1.400
3S     .700
        2P   11.150
        2P    6.450
        2P    4.250
        3P    4.250
        3P    2.600
        3P    1.550
        3P     .980
3D    4.000
3D    2.000
3D    1.000
4F    2.500
4F    1.250
5G    2.300
SUBEND 
 
FITFUNCTIONS 
 1S 110.70
 1S  84.96
 1S  65.20
 1S  50.04
 1S  38.40
 1S  24.21
 2S  28.20
 2S  19.74
 3S  20.24
 3S  14.97
 3S  11.08
 4S  10.82
 4S   8.30
 4S   6.36
 4S   4.88
 5S   4.65
 5S   3.66
 5S   2.88
 5S   2.26
 5S   1.78
 5S   1.40
 2P  25.65
 2P  16.19
 3P  15.07
 3P  10.22
 4P   9.19
 4P   6.53
 5P   5.79
 5P   4.25
 5P   3.12
 5P   2.29
 5P   1.68
 3D  21.20
 3D  13.70
 4D  11.78
 4D   8.02
 5D   6.83
 5D   4.82
 5D   3.41
 5D   2.41
 5D   1.70
 4F  21.70
 4F  13.14
 4F   7.96
 5F   6.06
 5F   3.85
 6F   2.96
 6F   1.95
 5G   8.95
 5G   5.28
 5G   3.12
 6G   2.23
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Sb <==
Atomtype Sb
DIRAC Sb
11  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
5S
5P  3
SUBEND 
 
BASISFUNCTIONS 
        1S 2150.000
        1S  525.000
        1S  175.000
        1S   72.600
        1S   50.950
        2S   41.500
        2S   27.600
        2S   21.150
        3S   16.000
        3S   12.300
        3S    9.650
        4S    8.550
        4S    6.000
        4S    4.400
        5S    3.300
        5S    2.300
        5S    1.620
        5S    1.150
        2P  525.000
        2P  175.000
        2P   55.150
        2P   27.600
        2P   20.300
        3P   16.600
        3P   11.800
        3P    9.050
        4P    8.000
        4P    5.350
        4P    3.750
        5P    3.250
        5P    2.200
        5P    1.450
        5P     .950
        3D   70.000
        3D   35.000
        3D   20.850
        3D   12.550
        3D    8.500
        4D    6.900
        4D    4.900
        4D    3.400
        4D    2.300
4F   14.000
4F    7.600
4F    4.100
4F    2.400
4F    1.300  
5G   11.500
5G    4.800
5G    2.000
6H    6.500
SUBEND 
 
FITFUNCTIONS 
 1S   4300.000
 1S   3242.226
 1S   2444.658
 1S   1843.287
 1S   1389.850
 1S   1047.955
 1S    790.165
 1S    595.789
 1S    449.228
 1S    338.721
 1S    255.398
 1S    192.571
 1S    145.200
 1S  93.13
 2S 110.37
 2S  78.29
 3S  81.30
 3S  60.83
 3S  45.52
 4S  44.94
 4S  34.80
 4S  26.95
 5S  25.95
 5S  20.59
 5S  16.34
 6S  15.52
 6S  12.55
 6S  10.14
 7S   9.55
 7S   7.84
 7S   6.43
 8S   6.02
 8S   5.00
 8S   4.15
 8S   3.45
 9S   3.22
 9S   2.70
 9S   2.27
 9S   1.90
 2P 100.20
 2P  60.57
 3P  54.13
 3P  35.40
 4P  30.75
 5P  26.44
 6P  22.65
 6P  16.59
 7P  14.21
 7P  10.63
 8P   9.12
 8P   6.94
 8P   5.29
 9P   4.54
 9P   3.51
 9P   2.72
 9P   2.10
 3D  85.15
 3D  53.34
 4D  44.53
 5D  36.94
 5D  25.45
 6D  21.11
 6D  14.99
 7D  12.45
 7D   9.05
 7D   6.58
 8D   5.49
 8D   4.07
 8D   3.01
 9D   2.52
 9D   1.90
 4F  75.10
 5F  59.35
 5F  39.04
 6F  30.97
 6F  21.08
 7F  16.81
 7F  11.75
 7F   8.21
 8F   6.59
 8F   4.70
 8F   3.36
 8F   2.40
 5G  30.10
 5G  18.45
 6G  13.69
 6G   8.73
 7G   6.54
 7G   4.31
 8G   3.26
 8G   2.20
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Se <==
Atomtype Se
DIRAC Se
 8  0
1S
2S
2P
3S
3P
3D
4S
4P  4
SUBEND 
 
BASISFUNCTIONS 
        1S  500.000
        1S  130.000
        1S   45.550
        1S   32.700
        2S   29.250
        2S   15.150
        2S   12.050
        3S   11.200
        3S    6.950
        3S    5.000
        4S    3.950
        4S    3.000
        4S    2.100
        4S    1.500
        2P  105.000
        2P   34.450
        2P   17.350
        2P   12.300
        3P    9.350
        3P    6.300
        3P    4.400
        4P    3.950
        4P    2.550
        4P    1.600
        4P    1.020
        3D   34.450
        3D   17.300
        3D    9.100
        3D    5.150
        3D    3.050
4D    2.100
4D    1.050
4F   12.000
4F    6.000
4F    3.000
4F    1.500
4F    0.750
5G    9.000
5G    4.500
5G    1.300 
6H    6.000
SUBEND 
 
FITFUNCTIONS 
 1S 1000.0
 1S 766.29
 1S 587.19
 1S 449.96
 1S 344.80
 1S 264.21
 1S 202.46
 1S 155.14
 1S 118.89
 1S  91.10
 1S  58.02
 2S  68.27
 2S  48.16
 3S  49.75
 3S  37.05
 3S  27.59
 4S  27.12
 4S  20.92
 4S  16.13
 5S  15.47
 5S  12.23
 5S   9.67
 6S   9.15
 6S   7.37
 6S   5.94
 7S   5.58
 7S   4.56
 7S   3.73
 7S   3.05
 7S   2.49
 7S   2.04
 2P  62.90
 2P  40.02
 3P  37.51
 3P  25.61
 4P  23.17
 4P  16.55
 5P  14.76
 5P  10.89
 6P   9.64
 6P   7.29
 7P   6.43
 7P   4.96
 7P   3.82
 7P   2.94
 7P   2.27
 3D  54.65
 3D  34.25
 4D  28.60
 4D  18.94
 5D  15.72
 5D  10.83
 6D   8.99
 6D   6.38
 7D   5.30
 7D   3.86
 7D   2.81
 7D   2.04
 4F  48.05
 4F  30.16
 5F  23.79
 5F  15.61
 6F  12.36
 6F   8.40
 7F   6.69
 7F   4.66
 7F   3.25
 7F   2.27
 5G  19.85
 5G  12.61
 6G   9.68
 6G   6.38
 7G   4.93
 7G   3.35
 7G   2.27
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Si <==
Atomtype Si
DIRAC Si
 5  0
1S
2S
2P
3S
3P  2
SUBEND 
 
BASISFUNCTIONS 
        1S   38.750
        1S   16.550
        1S   12.350
        2S   13.900
        2S    5.400
        2S    3.800
        3S    3.600
        3S    2.300
        3S    1.550
        3S    1.110
        2P    9.250
        2P    5.300
        2P    3.350
        3P    2.750
        3P    1.750
        3P    1.050
        3P     .700
3D    4.000
3D    2.000
3D    1.000
4F    2.500
4F    1.250
5G    2.300
SUBEND 
 
FITFUNCTIONS 
 1S  77.50
 1S  58.36
 1S  43.95
 1S  33.10
 1S  20.67
 2S  23.86
 2S  16.58
 3S  16.88
 3S  12.42
 3S   9.13
 4S   8.86
 4S   6.76
 4S   5.16
 4S   3.93
 5S   3.73
 5S   2.92
 5S   2.29
 5S   1.79
 5S   1.40
 2P  21.85
 2P  13.53
 3P  12.36
 3P   8.25
 4P   7.31
 4P   5.11
 5P   4.47
 5P   3.24
 5P   2.35
 5P   1.70
 3D  18.55
 3D  11.88
 4D  10.13
 4D   6.84
 5D   5.78
 5D   4.06
 5D   2.85
 5D   2.00
 5D   1.40
 4F  19.05
 4F  12.12
 4F   7.71
 5F   6.16
 5F   4.09
 6F   3.28
 6F   2.25
 5G   7.80
 5G   4.61
 5G   2.72
 6G   1.95
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Sn <==
Atomtype Sn
DIRAC Sn
11  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
5S
5P  2
SUBEND 
 
BASISFUNCTIONS 
        1S 2100.000
        1S  510.000
        1S  170.000
        1S   70.800
        1S   49.850
        2S   43.850
        2S   23.950
        2S   19.750
        3S   15.500
        3S   11.650
        3S    9.200
        4S    8.600
        4S    5.750
        4S    4.200
        5S    3.250
        5S    2.300
        5S    1.620
        5S    1.190
        2P  510.000
        2P  170.000
        2P   53.500
        2P   26.950
        2P   19.800
        3P   18.250
        3P   11.850
        3P    8.900
        4P    8.000
        4P    5.250
        4P    3.650
        5P    3.200
        5P    2.050
        5P    1.280
        5P     .820
        3D   53.500
        3D   30.000
        3D   20.250
        3D   12.200
        3D    8.200
        4D    7.000
        4D    4.850
        4D    3.200
        4D    2.050
4F   13.200
4F    7.100
4F    3.900
4F    2.200
4F    1.200  
5G   11.000
5G    4.500
5G    1.800
6H    6.200
SUBEND 
 
FITFUNCTIONS 
 1S   4200.000
 1S   3166.410
 1S   2387.179
 1S   1799.711
 1S   1356.815
 1S   1022.912
 1S    771.181
 1S    581.399
 1S    438.321
 1S    330.453
 1S    249.131
 1S    187.822
 1S    141.600
 1S  90.05
 2S 105.81
 2S  74.56
 3S  76.94
 3S  57.25
 3S  42.60
 4S  41.83
 4S  32.23
 4S  24.84
 5S  23.81
 5S  18.81
 5S  14.86
 6S  14.05
 6S  11.31
 6S   9.11
 7S   8.54
 7S   6.98
 7S   5.71
 8S   5.33
 8S   4.41
 8S   3.65
 8S   3.02
 9S   2.81
 9S   2.35
 9S   1.96
 9S   1.64
 2P  97.75
 2P  58.98
 3P  52.62
 3P  34.35
 4P  29.81
 5P  25.59
 6P  21.90
 6P  16.02
 7P  13.71
 7P  10.25
 8P   8.78
 8P   6.68
 8P   5.08
 9P   4.36
 9P   3.37
 9P   2.60
 9P   2.01
 3D  83.00
 3D  51.38
 4D  42.42
 5D  34.84
 5D  23.78
 6D  19.55
 6D  13.76
 7D  11.34
 7D   8.18
 7D   5.90
 8D   4.88
 8D   3.59
 8D   2.64
 9D   2.19
 9D   1.64
 4F  73.30
 5F  58.18
 5F  38.43
 6F  30.61
 6F  20.91
 7F  16.74
 7F  11.74
 7F   8.23
 8F   6.63
 8F   4.75
 8F   3.40
 8F   2.44
 5G  29.45
 5G  17.94
 6G  13.23
 6G   8.39
 7G   6.25
 7G   4.09
 8G   3.08
 8G   2.07
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Sr <==
Atomtype Sr
DIRAC Sr
 9  0
1S
2S
2P
3S
3P
3D
4S
4P
5S
SUBEND 
 
BASISFUNCTIONS 
        1S  580.000
        1S  151.000
        1S   52.500
        1S   36.900
        2S   32.800
        2S   17.250
        2S   13.850
        3S   13.750
        3S    8.300
        3S    6.150
        4S    4.700
        4S    3.350
        4S    2.350
        5S    2.700
        5S    1.900
        5S    1.150
        5S     .760
        2P  125.000
        2P   42.900
        2P   20.000
        2P   14.200
        3P    7.400
        3P    5.450
        4P    2.800
        4P    1.850
        5P    0.900
        3D   42.900
        3D   22.500
        3D   11.550
        3D    4.350
4D    2.400
4D    1.200
4F    2.000
4F    1.000
5G    2.000
SUBEND 
 
FITFUNCTIONS 
 1S 1160.0
 1S 888.26
 1S 680.17
 1S 520.84
 1S 398.83
 1S 305.40
 1S 233.85
 1S 179.07
 1S 137.12
 1S 105.00
 1S  67.83
 2S  80.95
 2S  57.74
 3S  60.27
 3S  45.31
 3S  34.06
 4S  33.77
 4S  26.26
 4S  20.42
 5S  19.74
 5S  15.72
 5S  12.52
 6S  11.93
 6S   9.68
 6S   7.85
 7S   7.42
 7S   6.11
 7S   5.03
 8S   4.72
 8S   3.93
 8S   3.28
 8S   2.73
 9S   2.55
 9S   2.15
 9S   1.81
 9S   1.52
 2P  72.50
 2P  44.20
 3P  39.82
 3P  26.22
 4P  22.94
 5P  19.84
 6P  17.09
 6P  12.59
 7P  10.83
 7P   8.15
 8P   7.02
 8P   5.37
 8P   4.11
 9P   3.55
 9P   2.75
 9P   2.14
 9P   1.66
 3D  64.05
 3D  40.77
 4D  34.54
 5D  29.03
 5D  20.26
 6D  17.00
 6D  12.21
 7D  10.26
 7D   7.54
 7D   5.54
 8D   4.67
 8D   3.50
 8D   2.62
 8D   1.96
 4F  54.90
 5F  43.91
 5F  29.21
 6F  23.43
 6F  16.11
 7F  12.98
 7F   9.16
 7F   6.46
 8F   5.23
 8F   3.77
 8F   2.72
 8F   1.96
 5G  23.10
 5G  14.67
 6G  11.25
 6G   7.41
 7G   5.73
 7G   3.88
 8G   3.02
 8G   2.10
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Te <==
Atomtype Te
DIRAC Te
11  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
5S
5P  4
SUBEND 
 
BASISFUNCTIONS 
        1S 2200.000
        1S  540.000
        1S  180.000
        1S   74.600
        1S   52.100
        2S   45.500
        2S   25.300
        2S   20.800
        3S   17.000
        3S   12.500
        3S    9.850
        4S    8.500
        4S    6.000
        4S    4.450
        5S    3.400
        5S    2.300
        5S    1.600
5S     1.000
        2P  540.000
        2P  180.000
        2P   55.000
        2P   28.000
        2P   20.700
        3P   15.650
        3P   11.750
        3P    9.150
        4P    8.000
        4P    5.500
        4P    3.950
        5P    3.250
        5P    2.200
        5P    1.450
        5P    0.980
        3D   55.000
        3D   31.000
        3D   20.900
        3D   12.700
        3D    8.700
        4D    7.250
        4D    5.050
        4D    3.600
        4D    2.500
4F   15.000
4F    8.100
4F    4.400
4F    2.600
4F    1.400  
5G   12.000
5G    5.200
5G    2.200
6H    7.000
SUBEND 
 
FITFUNCTIONS 
 1S   4400.000
 1S   3318.784
 1S   2503.257
 1S   1888.129
 1S   1424.158
 1S   1074.198
 1S    810.235
 1S    611.135
 1S    460.960
 1S    347.688
 1S    262.250
 1S    197.807
 1S    149.200
 1S  95.73
 2S 113.47
 2S  80.51
 3S  83.62
 3S  62.58
 3S  46.83
 4S  46.24
 4S  35.82
 4S  27.74
 5S  26.72
 5S  21.20
 5S  16.83
 6S  15.98
 6S  12.92
 6S  10.45
 7S   9.84
 7S   8.08
 7S   6.63
 8S   6.21
 8S   5.16
 8S   4.28
 8S   3.56
 9S   3.32
 9S   2.79
 9S   2.34
 9S   1.96
 2P 102.60
 2P  61.52
 3P  54.59
 3P  35.45
 4P  30.61
 5P  26.17
 6P  22.30
 6P  16.26
 7P  13.86
 7P  10.32
 8P   8.81
 8P   6.68
 8P   5.07
 9P   4.34
 9P   3.34
 9P   2.57
 9P   1.98
 3D  87.30
 3D  54.72
 4D  45.71
 5D  37.94
 5D  26.15
 6D  21.70
 6D  15.41
 7D  12.81
 7D   9.32
 7D   6.78
 8D   5.65
 8D   4.19
 8D   3.11
 9D   2.60
 9D   1.96
 4F  77.10
 5F  60.34
 5F  39.32
 6F  30.92
 6F  20.86
 7F  16.50
 7F  11.44
 7F   7.93
 8F   6.31
 8F   4.48
 8F   3.17
 8F   2.25
 5G  30.50
 5G  18.70
 6G  13.87
 6G   8.85
 7G   6.63
 7G   4.36
 8G   3.30
 8G   2.20
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Tl <==
Atomtype Tl
DIRAC Tl
15  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
4F
5S
5P
5D
6S
6P  1
SUBEND 
 
BASISFUNCTIONS 
        1S 10250.00
        1S 2300.000
        1S  730.000
        1S  280.000
        1S  131.000
        1S   88.300
        2S   76.400
        2S   44.250
        2S   37.050
        3S   31.000
        3S   23.800
        3S   19.100
        4S   17.900
        4S   12.700
        4S    9.800
        5S    7.650
        5S    5.550
        5S    4.150
        6S    3.300
        6S    2.300
        6S    1.650
        6S    1.200
        2P 2300.000
        2P  620.000
        2P  200.000
        2P   81.800
        2P   45.600
        2P   35.250
        3P   37.000
        3P   23.000
        3P   17.650
        4P   17.500
        4P   11.700
        4P    8.750
        5P    6.800
        5P    4.750
        5P    3.400
        6P    2.500
        6P    1.600
        6P    1.050
        3D  620.000
        3D  200.000
        3D   67.750
        3D   31.800
        3D   21.400
        4D   15.050
        4D   10.150
        4D    7.250
        5D    4.150
        5D    2.700
        5D    1.750
        4F   70.000
        4F   32.000
        4F   15.000
        4F    7.500
        4F    3.000
        4F    1.500
        5G    8.000
        5G    4.000
        5G    2.000
        6H    8.500
SUBEND 
 
FITFUNCTIONS 
 1S  20500.000
 1S  15610.366
 1S  11887.001
 1S   9051.728
 1S   6892.721
 1S   5248.678
 1S   3996.770
 1S   3043.465
 1S   2317.542
 1S   1764.765
 1S   1343.835
 1S   1023.305
 1S    779.228
 1S    593.367
 1S    451.838
 1S    344.066
 1S    262.000
 1S    168.107
 2S    199.276
 2S    141.391
 3S    146.867
 3S    109.914
 3S     82.259
 4S     81.226
 4S     62.912
 4S     48.727
 5S     46.929
 5S     37.248
 5S     29.563
 6S     28.079
 6S     22.703
 6S     18.357
 7S     17.291
 7S     14.188
 7S     11.641
 8S     10.908
 8S      9.059
 8S      7.523
 8S      6.247
 9S      5.835
 9S      4.895
 9S      4.106
 9S      3.444
 9S      2.889
 9S      2.424
 9S      2.033
 9S      1.705
 9S      1.431
 9S      1.200
 2P    176.600
 2P    112.740
 3P    105.997
 4P     96.174
 4P     68.872
 5P     61.536
 5P     45.500
 6P     40.367
 6P     30.581
 7P     27.046
 7P     20.888
 8P     18.455
 8P     14.478
 8P     11.358
 9P     10.036
 9P      7.978
 9P      6.342
 9P      5.041
 9P      4.007
 9P      3.185
 9P      2.532
 9P      2.013
 9P      1.600
 3D    152.400
 3D     95.207
 4D     79.268
 5D     65.607
 6D     54.289
 6D     38.468
 7D     31.900
 7D     23.151
 8D     19.260
 8D     14.252
 8D     10.547
 9D      8.806
 9D      6.624
 9D      4.983
 9D      3.748
 9D      2.819
 9D      2.121
 9D      1.595
 9D      1.200
 4F    144.450
 5F    114.329
 6F     90.829
 6F     61.884
 7F     49.421
 7F     34.581
 8F     27.773
 8F     19.861
 8F     14.203
 9F     11.472
 9F      8.354
 9F      6.084
 9F      4.431
 9F      3.227
 9F      2.350
 5G     59.050
 6G     44.693
 6G     29.060
 7G     22.190
 7G     14.867
 8G     11.450
 8G      7.861
 9G      6.103
 9G      4.277
 9G      2.997
 9G      2.100
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Xe <==
Atomtype Xe
DIRAC Xe
11  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
5S
5P
SUBEND 
 
BASISFUNCTIONS 
        1S 2300.000
        1S  560.000
        1S  185.000
        1S   77.000
        1S   54.300
        2S   47.450
        2S   26.450
        2S   21.850
        3S   17.500
        3S   13.100
        3S   10.450
        4S    9.350
        4S    6.600
        4S    4.950
        5S    3.550
        5S    2.450
        5S    1.710
5S    1.000
        2P  560.000
        2P  185.000
        2P   61.600
        2P   29.800
        2P   21.850
        3P   15.100
        3P   11.700
        3P    9.250
        4P    8.000
        4P    5.700
        4P    4.200
        5P    3.250
        5P    2.200
        5P    1.500
        5P    1.050
        3D   61.600
        3D   33.000
        3D   22.150
        3D   13.450
        3D    9.300
        4D    7.650
        4D    5.300
        4D    3.700
        4D    2.700
4F   17.000
4F    9.000
4F    5.200
4F    3.000
4F    1.600  
5G   12.800
5G    5.700
5G    2.500
6H    8.000
SUBEND 
 
FITFUNCTIONS 
 1S   4600.000
 1S   3465.943
 1S   2611.470
 1S   1967.653
 1S   1482.559
 1S   1117.058
 1S    841.665
 1S    634.166
 1S    477.822
 1S    360.023
 1S    271.265
 1S    204.389
 1S    154.000
 1S  98.73
 2S 116.93
 2S  82.91
 3S  86.07
 3S  64.38
 3S  48.15
 4S  47.52
 4S  36.79
 4S  28.48
 5S  27.42
 5S  21.75
 5S  17.26
 6S  16.38
 6S  13.24
 6S  10.70
 7S  10.08
 7S   8.26
 7S   6.78
 8S   6.35
 8S   5.27
 8S   4.38
 8S   3.63
 9S   3.39
 9S   2.84
 9S   2.39
 9S   2.00
 2P 106.80
 2P  64.01
 3P  56.76
 3P  36.85
 4P  31.81
 5P  27.18
 6P  23.16
 6P  16.88
 7P  14.38
 7P  10.71
 8P   9.14
 8P   6.93
 8P   5.26
 9P   4.49
 9P   3.46
 9P   2.66
 9P   2.05
 3D  90.45
 3D  56.88
 4D  47.65
 5D  39.66
 5D  27.41
 6D  22.80
 6D  16.23
 7D  13.52
 7D   9.86
 7D   7.19
 8D   6.01
 8D   4.46
 8D   3.32
 9D   2.78
 9D   2.10
 4F  79.50
 5F  62.01
 5F  40.29
 6F  31.58
 6F  21.25
 7F  16.76
 7F  11.59
 7F   8.01
 8F   6.36
 8F   4.50
 8F   3.18
 8F   2.25
 5G  32.30
 5G  19.72
 6G  14.57
 6G   9.26
 7G   6.91
 7G   4.53
 8G   3.42
 8G   2.30
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Zn <==
Atomtype Zn
DIRAC Zn
 7  0
1S
2S
2P
3S
3P
4S
3D
SUBEND 
 
BASISFUNCTIONS 
        1S  420.000
        1S   91.000
        1S   36.000
        1S   28.150
        2S   24.350
        2S   13.350
        2S   10.500
        3S    7.700
        3S    5.250
        3S    3.800
        4S    2.800
        4S    1.850
        4S    1.250
        4S     .870
        2P   26.000
        2P   14.450
        2P   10.400
        3P    7.100
        3P    4.600
        3P    3.150
4P    2.000
4P    1.000
        3D   12.950
        3D    7.200
        3D    4.050
        3D    2.250
        3D    1.310
4D    1.000
4F    4.000
4F    2.000
4F    1.000
5G    2.300
5G    1.300
6H    2.000
SUBEND 
 
FITFUNCTIONS 
 1S 840.00
 1S 639.34
 1S 486.61
 1S 370.37
 1S 281.89
 1S 214.55
 1S 163.30
 1S 124.29
 1S  94.60
 1S  72.00
 1S  44.56
 2S  50.98
 2S  35.18
 3S  35.58
 3S  26.01
 3S  19.02
 4S  18.36
 4S  13.93
 4S  10.57
 5S   9.98
 5S   7.77
 5S   6.05
 6S   5.65
 6S   4.49
 6S   3.57
 7S   3.30
 7S   2.67
 7S   2.15
 7S   1.74
 2P  50.45
 2P  31.30
 3P  28.65
 3P  19.15
 4P  16.99
 4P  11.91
 5P  10.43
 5P   7.56
 6P   6.59
 6P   4.90
 7P   4.26
 7P   3.24
 7P   2.46
 7P   1.87
 3D  40.05
 3D  24.80
 4D  20.48
 4D  13.43
 5D  11.03
 5D   7.53
 6D   6.19
 6D   4.36
 7D   3.59
 7D   2.59
 7D   1.87
 4F  38.00
 4F  22.77
 5F  17.19
 5F  10.82
 6F   8.23
 6F   5.38
 7F   4.13
 7F   2.78
 7F   1.87
 5G  16.45
 5G   9.73
 6G   6.98
 6G   4.31
 7G   3.13
 7G   2.00
SUBEND 
 
END 


==> anc/basis_set_files/qz6p+/Zr <==
Atomtype Zr
DIRAC Zr
10  0
1S
2S
2P
3S
3P
3D
4S
4P
4D  2
5S
SUBEND 
 
BASISFUNCTIONS 
        1S  620.000
        1S  150.000
        1S   54.100
        1S   38.950
        2S   33.850
        2S   18.500
        2S   14.950
        3S   13.650
        3S    8.800
        3S    6.650
        4S    5.150
        4S    3.700
        4S    2.700
        5S    2.850
        5S    1.800
        5S    1.200
        5S     .820
        2P  135.000
        2P   47.500
        2P   21.350
        2P   15.150
        3P   11.850
        3P    8.300
        3P    6.100
        4P    4.800
        4P    3.250
        4P    2.200
5P    2.000
5P    1.000
        3D   47.500
        3D   21.350 
        3D   14.050
        3D    8.200
        3D    5.150
        4D    3.500
        4D    2.100
        4D    1.270
        4D     .790
4F    4.800
4F    2.400
4F    1.200
5G    2.500
5G    1.100
6H    2.500
SUBEND 
 
FITFUNCTIONS 
 1S 1240.0
 1S 945.66
 1S 721.18
 1S 549.99
 1S 419.44
 1S 319.88
 1S 243.95
 1S 186.04
 1S 141.88
 1S 108.20
 1S  70.12
 2S  83.96
 2S  60.03
 3S  62.82
 3S  47.32
 3S  35.65
 4S  35.42
 4S  27.59
 4S  21.49
 5S  20.81
 5S  16.61
 5S  13.25
 6S  12.65
 6S  10.27
 6S   8.35
 7S   7.90
 7S   6.51
 7S   5.37
 8S   5.05
 8S   4.21
 8S   3.51
 8S   2.93
 9S   2.75
 9S   2.31
 9S   1.95
 9S   1.64
 2P  75.45
 2P  46.23
 3P  41.84
 3P  27.67
 4P  24.30
 5P  21.10
 6P  18.23
 6P  13.47
 7P  11.62
 7P   8.77
 8P   7.57
 8P   5.81
 8P   4.46
 9P   3.86
 9P   3.00
 9P   2.34
 9P   1.82
 3D  62.30
 3D  38.97
 4D  32.48
 5D  26.91
 5D  18.52
 6D  15.34
 6D  10.88
 7D   9.03
 7D   6.56
 7D   4.76
 8D   3.96
 8D   2.94
 8D   2.17
 8D   1.61
 4F  56.50
 5F  44.61
 5F  29.32
 6F  23.24
 6F  15.80
 7F  12.59
 7F   8.79
 7F   6.14
 8F   4.92
 8F   3.51
 8F   2.51
 8F   1.79
 5G  23.75
 5G  15.12
 6G  11.63
 6G   7.68
 7G   5.95
 7G   4.05
 8G   3.16
 8G   2.20
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Ag <==
Atomtype Ag
DIRAC Ag
10  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
5S  1
SUBEND 
 
BASISFUNCTIONS 
        1S  310.000
        1S   78.300
        1S   47.000
        2S   54.150
        2S   20.100
        3S   10.450
        3S    6.850
        4S    6.350
        4S    4.050
        5S    2.600
        5S    1.550
        5S     .950
        2P   29.850
        2P   19.250
        3P   11.600
        3P    8.400
        4P    6.150
        4P    4.150
        4P    2.900
        3D   18.300
        3D   10.950
        3D    7.250
        4D    4.750
        4D    2.600
        4D    1.380
        5P    1.550
        4F    4.600
        4F    2.300
        5G    3.500 
SUBEND 
 
FITFUNCTIONS 
 1S    620.000
 1S    452.739
 1S    330.601
 1S    241.413
 1S    176.285
 1S    128.728
 1S     94.000
 1S  55.40
 2S  60.51
 2S  40.21
 3S  39.25
 3S  27.80
 4S  26.04
 4S  19.21
 5S  17.66
 5S  13.42
 6S  12.21
 6S   9.49
 7S   8.59
 7S   6.79
 8S   6.13
 8S   4.92
 8S   3.94
 9S   3.56
 9S   2.89
 9S   2.34
 9S   1.90
 2P  66.25
 3P  51.02
 4P  39.02
 5P  29.93
 6P  23.11
 6P  15.32
 7P  11.92
 7P   8.13
 8P   6.37
 8P   4.45
 9P   3.51
 9P   2.50
 3D  57.95
 4D  39.24
 5D  27.01
 6D  18.89
 6D  11.38
 7D   8.08
 7D   5.04
 8D   3.63
 8D   2.33
 4F  49.00
 5F  29.33
 6F  18.07
 6F   9.62
 7F   6.07
 7F   3.38
 5G  21.90
 6G  11.14
 7G   5.89
 7G   2.76
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Al <==
Atomtype Al
DIRAC Al
 5  0
1S
2S
2P
3S
3P  1
SUBEND 
 
BASISFUNCTIONS 
1S  15.90
1S  11.50
2S   4.80
2S   3.30
2P   6.30
2P   3.20
3S   2.00
3S   1.35
3S   0.95
3P   1.65
3P   0.95
3P   0.58
3D   3.20
3D   1.60
4F   1.75
SUBEND 
 
FITFUNCTIONS 
 1S  31.80
 1S  18.46
 2S  19.87
 2S  13.05
 3S  12.60
 3S   8.84
 3S   6.20
 4S   5.75
 4S   4.21
 4S   3.08
 5S   2.80
 5S   2.11
 5S   1.59
 5S   1.20
 2P  22.20
 3P  15.43
 4P  10.80
 4P   6.06
 5P   4.30
 5P   2.55
 5P   1.51
 3D  17.10
 4D  11.13
 4D   5.82
 5D   3.87
 5D   2.15
 5D   1.20
 4F   5.00
 4F   3.00
 5G   4.00
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/As <==
Atomtype As
DIRAC As
 8  0
1S
2S
2P
3S
3P
3D
4S
4P  3
SUBEND 
 
BASISFUNCTIONS 
1S  39.05
1S  30.85
2S  13.00
2P  18.45
2P  12.25
3S   6.70
3S   4.50
3P   7.25
3P   4.50
3D  19.60 
3D   9.80
3D   5.25
3D   2.85
4S   3.55
4S   2.30
4S   1.50
4P   2.90
4P   1.70
4P   1.00
4D   1.60
4F   4.00
4F   2.00
5G   3.80
SUBEND 
 
FITFUNCTIONS 
 1S  78.10
 2S  86.34
 2S  57.94
 3S  57.09
 3S  40.77
 4S  38.50
 4S  28.61
 4S  21.26
 5S  19.68
 5S  15.05
 5S  11.51
 6S  10.54
 6S   8.24
 6S   6.44
 6S   5.03
 7S   4.58
 7S   3.64
 7S   2.89
 7S   2.30
 2P  57.50
 3P  36.40
 4P  23.50
 5P  15.50
 6P  10.43
 6P   6.05
 7P   4.15
 7P   2.50
 3D  44.30
 4D  27.93
 5D  18.03
 6D  11.90
 6D   6.78
 7D   4.56
 7D   2.70
 4F  19.68
 5F  10.46
 6F   5.78
 7F   3.30
 5G   9.06
 6G   5.31
 7G   3.20
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/B <==
Atomtype B
DIRAC B
 3  0
1S
2S
2P  1
SUBEND 
 
BASISFUNCTIONS 
1S   6.50
1S   4.08
2S   2.80
2S   1.70
2S   1.04
2P   2.60
2P   1.26
2P   0.68
3D   4.00
3D   2.00
4F   3.00
SUBEND 
 
FITFUNCTIONS 
 1S  13.00
 2S  14.79
 2S  10.16
 2S   6.98
 2S   4.80
 3S   4.83
 3S   3.52
 3S   2.56
 3S   1.87
 3S   1.36
 2P   9.10
 2P   5.17
 3P   4.36
 3P   2.71
 3P   1.68
 3D   6.08
 3D   3.69
 3D   2.24
 3D   1.36
 4F   5.00
 4F   3.50
 5G   4.50
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Be <==
Atomtype Be
DIRAC Be
 2  0
1S
2S
SUBEND 
 
BASISFUNCTIONS 
1S   5.46
1S   3.18
2S   2.22
2S   1.22
2S   0.78
2P   1.598     
2P   0.940     
2P   0.553
3D   3.80
3D   1.90
4F   2.85
SUBEND 
 
FITFUNCTIONS 
 1S  10.92
 1S   7.21
 2S   8.80
 2S   6.39
 3S   6.78
 3S   4.63
 3S   3.17
 3S   2.17
 3S   1.48
 2P   7.68
 2P   3.87
 2P   1.95
 3P   1.48
 3D   4.44
 3D   2.56
 3D   1.48
 4F   5.00
 4F   3.50
 5G   4.00
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Br <==
Atomtype Br
DIRAC Br
 8  0
1S
2S
2P
3S
3P
3D
4S
4P  5
SUBEND 
 
BASISFUNCTIONS 
1S  41.30
1S  32.80
2S  13.90
2P  19.45
2P  13.10
3S   7.20
3S   4.95
3P   7.90
3P   5.05
3D  10.90
3D   6.05
3D   3.50
4S   4.50
4S   2.80
4S   1.80
4P   3.25
4P   1.95
4P   1.20
4D   2.80
4D   1.40
4F   5.30
4F   2.65
4F   1.35
5G   4.10
SUBEND 
 
FITFUNCTIONS 
 1S  82.60
 2S  92.52
 2S  62.76
 3S  62.47
 3S  45.01
 4S  42.87
 4S  32.11
 4S  24.06
 5S  22.44
 5S  17.28
 5S  13.31
 6S  12.28
 6S   9.66
 6S   7.59
 6S   5.97
 7S   5.48
 7S   4.38
 7S   3.50
 7S   2.80
 2P  60.75
 3P  39.39
 4P  25.97
 5P  17.45
 6P  11.94
 6P   7.05
 7P   4.90
 7P   3.00
 3D  47.35
 4D  30.38
 5D  19.93
 6D  13.34
 6D   7.70
 7D   5.25
 7D   3.15
 4F  19.84
 5F  11.01
 6F   6.33
 7F   3.75
 5G  10.68
 6G   6.11
 7G   3.60
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/C <==
Atomtype C
DIRAC C
 3  0
1S
2S
2P  2
SUBEND 
 
BASISFUNCTIONS 
1S   7.68
1S   5.00
2S   1.28
2S   2.10
2S   4.60
2P   0.82
2P   1.48
2P   2.94
3D   4.40
3D   2.20
4F   3.30
SUBEND 
 
FITFUNCTIONS 
 1S  15.36
 2S  17.53
 2S  12.07
 2S   8.31
 2S   5.73
 3S   5.78
 3S   4.22
 3S   3.08
 3S   2.25
 3S   1.64
 2P   9.88
 2P   5.80
 3P   5.05
 3P   3.23
 3P   2.06
 3D   7.20
 3D   4.40
 3D   2.69
 3D   1.64
 4F   5.40
 4F   3.55
 5G   4.50
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Ca <==
Atomtype Ca
DIRAC Ca
 6  0
1S
2S
2P
3S
3P
4S
SUBEND 
 
BASISFUNCTIONS 
1S  24.40
1S  18.25
2S   7.40
2S   4.85
2P  10.85
2P   6.45
3S   4.00
3S   2.55
3P   4.00
3P   2.70
3P   1.85
4S   1.65
4S   1.05
4S   0.70
4P   1.06
3D   4.80
3D   2.40
3D   1.20
4F   1.800
SUBEND 
 
FITFUNCTIONS 
 1S  48.80
 2S  54.16
 2S  36.47
 3S  36.04
 3S  25.81
 4S  24.43
 4S  18.20
 4S  13.56
 5S  12.58
 5S   9.64
 5S   7.39
 6S   6.78
 6S   5.31
 6S   4.16
 6S   3.25
 7S   2.97
 7S   2.37
 7S   1.88
 7S   1.50
 2P  35.25
 3P  22.58
 4P  14.73
 5P   9.81
 5P   5.47
 6P   3.71
 6P   2.17
 7P   1.50
 3D  21.70
 4D  14.87
 5D  10.34
 5D   6.02
 6D   4.25
 6D   2.58
 7D   1.85
 4F   7.00
 5F   5.81
 5F   4.00
 5G   3.50
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Cd <==
Atomtype Cd
DIRAC Cd
10  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
5S
SUBEND 
 
BASISFUNCTIONS 
        1S  333.000
        1S   82.900
        1S   48.200
        2S   56.050
        2S   20.600
        3S   10.700
        3S    6.650
        4S    6.800
        4S    4.300
        5S    2.800
        5S    1.700
        5S    1.070
        2P   30.700
        2P   19.750
        3P   11.750
        3P    8.600
        4P    6.450
        4P    4.350
        4P    3.050
        3D   18.600
        3D   11.200
        3D    7.500
        4D    5.100
        4D    2.900
        4D    1.630
        5P    1.700
        4F    4.600
        4F    2.300
        5G    3.600
SUBEND 
 
FITFUNCTIONS 
 1S    666.000
 1S    482.586
 1S    349.684
 1S    253.382
 1S    183.601
 1S    133.038
 1S     96.400
 1S  57.30
 2S  63.08
 2S  42.20
 3S  41.45
 3S  29.52
 4S  27.80
 4S  20.61
 5S  19.03
 5S  14.52
 6S  13.27
 6S  10.35
 7S   9.41
 7S   7.47
 8S   6.77
 8S   5.45
 8S   4.38
 9S   3.97
 9S   3.23
 9S   2.63
 9S   2.14
 2P  67.95
 3P  52.87
 4P  40.78
 5P  31.53
 6P  24.52
 6P  16.37
 7P  12.82
 7P   8.80
 8P   6.94
 8P   4.87
 9P   3.87
 9P   2.77
 3D  59.40
 4D  41.00
 5D  28.71
 6D  20.40
 6D  12.48
 7D   8.99
 7D   5.69
 8D   4.15
 8D   2.70
 4F  50.20
 5F  30.37
 6F  18.89
 6F  10.15
 7F   6.47
 7F   3.63
 5G  22.40
 6G  11.99
 7G   6.65
 7G   3.26
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Cl <==
Atomtype Cl
DIRAC Cl
 5  0
1S
2S
2P
3S
3P  5
SUBEND 
 
BASISFUNCTIONS 
1S  20.30
1S  15.25
2S   6.25
2S   4.45
2P   8.85
2P   5.05
3S   3.45
3S   2.30
3S   1.60
3P   3.35
3P   2.05
3P   1.20
3D   4.00
3D   2.00
4F   2.00
SUBEND 
 
FITFUNCTIONS 
 1S  40.60
 1S  24.83
 2S  28.08
 2S  19.20
 3S  19.25
 3S  13.97
 3S  10.13
 4S   9.71
 4S   7.32
 4S   5.51
 5S   5.17
 5S   4.00
 5S   3.10
 5S   2.40
 2P  29.15
 3P  21.74
 4P  16.16
 4P   9.60
 5P   7.18
 5P   4.48
 5P   2.80
 3D  21.95
 4D  15.75
 4D   9.04
 5D   6.55
 5D   3.96
 5D   2.40
 4F   5.00
 4F   3.00
 5G   3.50
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Cs <==
Atomtype Cs
DIRAC Cs
12  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
5S
5P
6S  1
SUBEND 
 
BASISFUNCTIONS 
        1S  413.000
        1S  102.900
        1S   56.300
        2S   63.800
        2S   24.250
        3S   12.900
        3S    9.500
        4S    9.350
        4S    5.950
        5S    3.750
        5S    2.350
        6S    1.750
        6S    1.050
        6S     .660
        2P  102.900
        2P   37.100
        2P   23.350
        3P   13.750
        3P   10.450
        4P    7.500
        4P    5.050
        5P    3.550
        5P    2.300
        5P    1.500
        3D   17.600
        3D   10.550
        4D    7.500
        4D    4.800
        4D    3.250
        5D    1.500
        4F    3.000
SUBEND 
 
FITFUNCTIONS 
 1S    826.000
 1S    621.363
 1S    467.424
 1S    351.622
 1S    264.510
 1S    198.979
 1S    149.683
 1S    112.600
 1S  66.30
 2S  72.36
 2S  48.06
 3S  46.88
 3S  33.18
 4S  31.07
 4S  22.91
 5S  21.05
 5S  15.99
 6S  14.55
 6S  11.29
 7S  10.22
 7S   8.08
 8S   7.29
 8S   5.85
 9S   5.27
 9S   4.28
10S   3.86
10S   3.16
10S   2.59
11S   2.34
11S   1.93
11S   1.60
11S   1.32
 2P  79.65
 3P  65.52
 4P  53.01
 5P  42.77
 5P  28.70
 6P  23.21
 6P  16.08
 7P  13.05
 7P   9.28
 8P   7.57
 8P   5.49
 9P   4.50
 9P   3.32
10P   2.73
10P   2.05
 3D  66.85
 4D  47.85
 5D  34.60
 6D  25.32
 7D  18.74
 7D  12.18
 8D   9.11
 8D   6.08
 9D   4.59
 9D   3.13
10D   2.39
10D   1.66
 4F  57.30
 5F  33.40
 6F  20.08
 7F  12.39
 8F   7.82
 8F   4.42
 9F   2.85
 9F   1.66
 5G  24.35
 6G  14.41
 7G   8.77
 8G   5.46
 9G   3.47
 9G   2.00
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Cu <==
Atomtype Cu
DIRAC Cu
 7  0
1S
2S
2P
3S
3P
4S  1
3D
SUBEND 
 
BASISFUNCTIONS 
1S  34.80
1S  27.00
2S  11.35
2S   6.60
2P  16.05
2P  10.45
3S   6.70
3S   4.05
3P   6.950
3P   4.550
3P   3.050
3D  13.80
3D   6.90
3D   3.10
3D   1.28
4S   2.40
4S   1.40
4S   0.86
4P   1.37
4F   5.000
4F   2.200
5G   3.000
SUBEND 
 
FITFUNCTIONS 
 1S  69.60
 2S  75.61
 2S  50.03
 3S  48.64
 3S  34.32
 4S  32.04
 4S  23.56
 4S  17.33
 5S  15.88
 5S  12.03
 5S   9.11
 6S   8.27
 6S   6.40
 6S   4.96
 6S   3.84
 7S   3.47
 7S   2.74
 7S   2.16
 7S   1.70
 2P  50.85
 3P  33.13
 4P  21.93
 5P  14.79
 5P   8.36
 6P   5.74
 6P   3.40
 7P   2.37
 3D  37.90
 4D  25.14
 5D  16.99
 5D   9.61
 6D   6.61
 6D   3.92
 7D   2.74
 4F  19.15
 5F  10.35
 5F   4.72
 6F   2.65
 5G  12.00
 5G   5.93
 5G   2.93
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/F <==
Atomtype F
DIRAC F
 3  0
1S
2S
2P  5
SUBEND 
 
BASISFUNCTIONS 
1S  10.88
1S   7.70
2S   3.24
2S   1.94
2S   0.74
2P   4.54
2P   2.30
2P   1.24
3D   4.00
3D   2.00
4F   3.00
SUBEND 
 
FITFUNCTIONS 
 1S  21.76
 2S  24.39
 2S  16.56
 2S  11.24
 2S   7.63
 3S   7.60
 3S   5.48
 3S   3.95
 3S   2.85
 3S   2.05
 3S   1.48
 2P  14.40
 2P   7.53
 3P   5.90
 3P   3.42
 3P   1.98
 3D   9.70
 3D   6.16
 3D   3.91
 3D   2.48
 4F   6.50
 4F   3.75
 5G   4.50
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Ga <==
Atomtype Ga
DIRAC Ga
 8  0
1S
2S
2P
3S
3P
3D
4S
4P  1
SUBEND 
 
BASISFUNCTIONS 
1S  36.50
1S  28.85
2S  12.25
2S   7.05
2P  17.10
2P  11.30
3S   7.60
3S   4.60
3P   6.60
3P   3.95
3D  16.90
3D   8.45
3D   4.25
3D   2.10
4S   3.10
4S   1.90
4S   1.20
4P   2.30
4P   1.25
4P   0.70
4D   1.50
4F   4.00
4F   2.00
4F   1.00
5G   3.50
SUBEND 
 
FITFUNCTIONS 
 1S  73.00
 2S  78.51
 2S  51.52
 3S  49.70
 3S  34.83
 4S  32.30
 4S  23.61
 4S  17.26
 5S  15.72
 5S  11.84
 5S   8.92
 6S   8.05
 6S   6.21
 6S   4.78
 6S   3.69
 7S   3.31
 7S   2.60
 7S   2.04
 7S   1.60
 2P  53.60
 3P  32.64
 4P  20.39
 5P  13.06
 6P   8.55
 6P   4.83
 7P   3.23
 7P   1.90
 3D  40.75
 4D  24.47
 5D  15.13
 6D   9.60
 6D   5.26
 7D   3.41
 7D   1.95
 4F  17.40
 5F   9.05
 6F   4.90
 7F   2.75
 5G   7.20
 6G   4.60
 7G   3.00
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Ge <==
Atomtype Ge
DIRAC Ge
 8  0
1S
2S
2P
3S
3P
3D
4S
4P  2
SUBEND 
 
BASISFUNCTIONS 
1S  37.80
1S  29.85
2S  12.70
2S   7.55
2P  17.85
2P  11.85
3S   7.95
3S   4.85
3P   6.90
3P   4.20
3D  18.40
3D   9.20
3D   4.80
3D   2.50
4S   3.05
4S   1.95
4S   1.30
4P   2.40
4P   1.35
4P   0.80
4D   1.60
4F   4.50
4F   2.20
4F   1.10
5G   3.70
SUBEND 
 
FITFUNCTIONS 
 1S  75.60
 2S  82.74
 2S  55.08
 3S  53.86
 3S  38.20
 4S  35.83
 4S  26.47
 4S  19.55
 5S  18.00
 5S  13.69
 5S  10.41
 6S   9.49
 6S   7.37
 6S   5.73
 6S   4.46
 7S   4.04
 7S   3.20
 7S   2.53
 7S   2.00
 2P  55.65
 3P  34.14
 4P  21.46
 5P  13.82
 6P   9.10
 6P   5.17
 7P   3.47
 7P   2.05
 3D  42.60
 4D  25.86
 5D  16.14
 6D  10.33
 6D   5.71
 7D   3.73
 7D   2.15
 4F  18.19
 5F   9.55
 6F   5.22
 7F   2.95
 5G   8.18
 6G   5.05
 7G   3.20
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/H <==
Atomtype H
DIRAC H
 1  0
1S  1
SUBEND 
 
BASISFUNCTIONS 
1S   0.69
1S   0.92
1S   1.58
2P   2.50
2P   1.25
3D   2.50
SUBEND 
 
FITFUNCTIONS 
 1S   3.16
 1S   2.09
 1S   1.38
 2S   1.50
 2P   4.00
 2P   2.65
 2P   1.75
 3D   4.00
 3D   2.50
 4F   3.00
 5G   4.00
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Hg <==
Atomtype Hg
DIRAC Hg
14  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
4F
5S
5P
5D
6S
SUBEND 
 
BASISFUNCTIONS 
        1S  781.000
        1S  188.400
        1S   89.200
        2S  101.600
        2S   38.900
        3S   49.500
        3S   21.100
        4S   12.950
        4S    9.200
        5S    7.200
        5S    4.800
        6S    3.300
        6S    2.050
        6S    1.280
        2P  188.400
        2P   67.300
        2P   37.150
        3P   21.100
        3P   15.450
        4P   13.850
        4P    9.450
        5P    6.150
        5P    3.850
        3D   28.450
        3D   18.200
        4D   12.450
        4D    8.050
        5D    5.300
        5D    3.050
        5D    1.710
        4F   33.000 
        4F   16.600
        4F    9.250
        4F    5.200
        5G    7.000
SUBEND 
 
FITFUNCTIONS 
 1S   1562.000
 1S   1145.694
 1S    840.343
 1S    616.374
 1S    452.097
 1S    331.604
 1S    243.224
 1S    178.400
 1S 106.78
 2S 118.33
 2S  79.58
 3S  78.56
 3S  56.20
 4S  53.15
 4S  39.56
 5S  36.68
 5S  28.08
 6S  25.76
 6S  20.15
 7S  18.39
 7S  14.63
 8S  13.30
 8S  10.73
 9S   9.75
 9S   7.96
10S   7.22
10S   5.95
10S   4.91
11S   4.45
11S   3.70
11S   3.08
11S   2.56
 2P 126.35
 3P 105.55
 4P  86.55
 5P  70.67
 5P  47.96
 6P  39.20
 6P  27.45
 7P  22.50
 7P  16.15
 8P  13.29
 8P   9.74
 9P   8.05
 9P   5.99
10P   4.98
10P   3.76
 3D 107.40
 4D  77.96
 5D  57.09
 6D  42.26
 7D  31.61
 7D  20.76
 8D  15.68
 8D  10.57
 9D   8.06
 9D   5.55
10D   4.26
10D   2.99
 4F  98.45
 5F  61.39
 6F  39.25
 7F  25.63
 8F  17.06
 8F  10.16
 9F   6.87
 9F   4.21
 5G  46.40
 6G  30.07
 7G  19.89
 8G  13.40
 8G   8.07
 9G   5.52
 9G   3.42
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/I <==
Atomtype I
DIRAC I
11  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
5S
5P  5
SUBEND 
 
BASISFUNCTIONS 
        1S  381.000
        1S   95.600
        1S   53.900
        2S   61.350
        2S   23.200
        3S   12.250
        3S    8.500
        4S    8.550
        4S    5.450
        5S    3.800
        5S    2.500
        5S    1.690
        2P   95.600
        2P   35.200
        2P   22.300
        3P   13.200
        3P    9.900
        4P    7.000
        4P    4.600
        5P    3.100
        5P    1.900
        5P    1.190
        3D   21.700
        3D   13.150
        3D    9.000
        4D    6.800
        4D    4.350
        4D    2.850
        5D    1.900
4F   5.00
4F   2.50
4F   1.30
5G   3.40
SUBEND 
 
FITFUNCTIONS 
 1S    762.000
 1S    550.046
 1S    397.048
 1S    286.607
 1S    206.886
 1S    149.340
 1S    107.800
 1S  64.04
 2S  70.47
 2S  47.12
 3S  46.27
 3S  32.94
 4S  31.01
 4S  22.98
 5S  21.22
 5S  16.19
 6S  14.79
 6S  11.53
 7S  10.48
 7S   8.31
 8S   7.54
 8S   6.06
 8S   4.88
 9S   4.41
 9S   3.59
 9S   2.92
 9S   2.38
 2P  76.20
 3P  61.94
 4P  49.61
 5P  39.67
 5P  26.39
 6P  21.16
 6P  14.55
 7P  11.72
 7P   8.27
 8P   6.69
 8P   4.82
 9P   3.93
 9P   2.88
 3D  67.05
 4D  49.16
 5D  36.33
 6D  27.11
 6D  17.39
 7D  13.11
 7D   8.67
 8D   6.60
 8D   4.48
 9D   3.43
 9D   2.38
 4F  55.90
 5F  35.58
 6F  23.18
 7F  15.41
 7F   9.02
 8F   6.10
 8F   3.69
 5G  26.30
 6G  15.44
 7G   9.32
 8G   5.76
 8G   3.19
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/In <==
Atomtype In
DIRAC In
11  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
5S
5P  1
SUBEND 
 
BASISFUNCTIONS 
        1S  339.000
        1S   84.700
        1S   49.300
        2S   57.600
        2S   21.100
        3S   10.900
        3S    6.450
        4S    7.000
        4S    4.500
        5S    3.000
        5S    1.900
        5S    1.240
        2P   84.700
        2P   31.500
        2P   20.250
        3P   12.100
        3P    8.900
        4P    6.000
        4P    3.750
        5P    2.300
        5P    1.300
        5P     .750
        3D   19.250
        3D   11.600
        3D    7.800
        4D    5.550
        4D    3.250
        4D    1.900
        5D    1.300
4F   4.00
4F   2.00
4F   1.00
5G   3.00
SUBEND 
 
FITFUNCTIONS 
 1S    678.000
 1S    491.667
 1S    356.543
 1S    258.555
 1S    187.497
 1S    135.968
 1S     98.600
 1S  56.63
 2S  60.38
 2S  39.34
 3S  37.69
 3S  26.25
 4S  24.21
 4S  17.60
 5S  15.95
 5S  11.96
 6S  10.75
 6S   8.24
 7S   7.38
 7S   5.77
 8S   5.15
 8S   4.09
 8S   3.24
 9S   2.90
 9S   2.33
 9S   1.87
 9S   1.50
 2P  69.55
 3P  54.67
 4P  42.55
 5P  33.16
 5P  21.52
 6P  16.86
 6P  11.33
 7P   8.93
 7P   6.17
 8P   4.90
 8P   3.46
 9P   2.76
 9P   1.99
 3D  60.90
 4D  42.57
 5D  30.15
 6D  21.65
 6D  13.37
 7D   9.73
 7D   6.21
 8D   4.57
 8D   3.00
 9D   2.23
 9D   1.50
 4F  51.30
 5F  31.13
 6F  19.42
 7F  12.39
 7F   6.98
 8F   4.54
 8F   2.65
 5G  23.20
 6G  13.53
 7G   8.12
 8G   4.99
 8G   2.75
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/K <==
Atomtype K
DIRAC K
 6  0
1S
2S
2P
3S
3P
4S  1
SUBEND 
 
BASISFUNCTIONS 
1S  23.05
1S  17.25
2S   7.00
2S   4.75
3S   3.60
3S   2.25
4S   1.45
4S   0.85
4S   0.55
2P  10.05
2P   5.95
3P   3.55
3P   2.25
3P   1.50
4P   0.80
3D   4.80
3D   2.40
3D   1.20
4F   3.60
SUBEND 
 
FITFUNCTIONS 
 1S  46.10
 2S  50.57
 2S  33.73
 3S  33.04
 3S  23.47
 4S  22.05
 4S  16.31
 4S  12.07
 5S  11.12
 5S   8.47
 5S   6.45
 6S   5.88
 6S   4.58
 6S   3.56
 6S   2.77
 7S   2.52
 7S   1.99
 7S   1.58
 7S   1.25
 2P  33.10
 3P  20.74
 4P  13.27
 5P   8.69
 5P   4.77
 6P   3.19
 6P   1.84
 7P   1.25
 3D  20.10
 4D  13.50
 5D   9.23
 5D   5.28
 6D   3.67
 6D   2.20
 7D   1.55
 4F   8.25
 5F   6.29
 5F   4.00
 5G   3.00
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Kr <==
Atomtype Kr
DIRAC Kr
 8  0
1S
2S
2P
3S
3P
3D
4S
4P
SUBEND 
 
BASISFUNCTIONS 
1S  43.60
1S  33.95
2S  14.35
2P  19.85
2P  13.50
3S   7.35
3S   5.00
3P   8.15
3P   5.30
3D  11.60
3D   6.55
3D   3.85
4S   3.90
4S   2.55
4S   1.75
4P   3.45
4P   2.10
4P   1.30
4D   2.80
4D   1.40
4F   5.60
4F   2.80
4F   1.45
5G   4.30
SUBEND 
 
FITFUNCTIONS 
 1S  87.20
 2S  98.11
 2S  66.80
 3S  66.71
 3S  48.21
 4S  46.05
 4S  34.59
 4S  25.98
 5S  24.30
 5S  18.76
 5S  14.48
 6S  13.39
 6S  10.55
 6S   8.32
 6S   6.56
 7S   6.03
 7S   4.83
 7S   3.87
 7S   3.10
 2P  63.45
 3P  40.93
 4P  26.86
 5P  17.98
 6P  12.26
 6P   7.21
 7P   5.00
 7P   3.05
 3D  50.15
 4D  32.30
 5D  21.26
 6D  14.27
 6D   8.27
 7D   5.65
 7D   3.40
 4F  22.03
 5F  11.94
 6F   6.72
 7F   3.90
 5G  11.46
 6G   6.32
 7G   3.60
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/La <==
Atomtype La
DIRAC La
14  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
5S
5P
4F  0
5D  1
6S
SUBEND 
 
BASISFUNCTIONS 
        1S  439.000
        1S  109.400
        1S   58.700
        2S   66.000
        2S   25.350
        3S   13.500
        3S   10.500
        4S   10.200
        4S    6.450
        5S    4.200
        5S    2.750
        6S    1.950
        6S    1.250
        6S     .820
        2P  109.400
        2P   39.100
        2P   24.400
        3P   14.300
        3P   10.900
        4P    8.050
        4P    5.500
        5P    3.550
        5P    2.200
        3D   18.500
        3D   11.200
        4D    7.350
        4D    4.500
        5D    2.850
        5D    1.600
        5D     .910
        4F   18.000 
        4F    9.000
        4F    4.500
        4F    2.500
        4F    1.250
        5G   12.000
        5G    6.000
        5G    3.000
        6H    4.500 
SUBEND 
 
FITFUNCTIONS 
 1S    878.000
 1S    658.661
 1S    494.117
 1S    370.679
 1S    278.077
 1S    208.609
 1S    156.495
 1S    117.400
 1S  70.11
 2S  77.54
 2S  52.06
 3S  51.32
 3S  36.66
 4S  34.62
 4S  25.74
 5S  23.83
 5S  18.23
 6S  16.70
 6S  13.05
 7S  11.90
 7S   9.46
 8S   8.59
 8S   6.93
 9S   6.28
 9S   5.13
10S   4.65
10S   3.83
10S   3.15
11S   2.86
11S   2.38
11S   1.97
11S   1.64
 2P  83.10
 3P  68.43
 4P  55.42
 5P  44.75
 5P  30.05
 6P  24.32
 6P  16.86
 7P  13.70
 7P   9.74
 8P   7.95
 8P   5.77
 9P   4.73
 9P   3.50
10P   2.88
10P   2.16
 3D  69.90
 4D  50.01
 5D  36.15
 6D  26.45
 7D  19.57
 7D  12.72
 8D   9.51
 8D   6.34
 9D   4.79
 9D   3.27
10D   2.49
10D   1.73
 4F  62.30
 5F  38.07
 6F  23.89
 7F  15.34
 8F  10.05
 8F   5.89
 9F   3.93
 9F   2.37
 5G  28.00
 6G  15.72
 7G   9.10
 8G   5.41
 9G   3.30
 9G   1.82
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Li <==
Atomtype Li
DIRAC Li
 2  0
1S
2S  1
SUBEND 
 
BASISFUNCTIONS 
1S   4.24
1S   2.26
2S   2.36
2S   0.68
2S   0.46
2P   0.60
2P   1.20
3D   2.40
3D   1.20
4F   1.80
SUBEND 
 
FITFUNCTIONS 
 1S   8.48
 1S   5.43
 2S   6.43
 2S   4.56
 3S   4.73
 3S   3.14
 3S   2.09
 3S   1.39
 3S    .92
 2P   6.60
 2P   2.98
 2P   1.34
 3P   0.92
 3D   4.72
 3D   2.08
 3D   0.92
 4F   5.00
 4F   3.50
 5G   3.50
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Mg <==
Atomtype Mg
DIRAC Mg
 4  0
1S
2S
2P
3S
SUBEND 
 
BASISFUNCTIONS 
1S  14.65
1S  10.55
2S   4.40
2S   2.90
2P   7.10
2P   3.90
2P   2.35
3S   1.70
3S   1.10
3S   0.75
3P   1.75
3P   0.90
3D   3.00
3D   1.50
4F   1.60
SUBEND 
 
FITFUNCTIONS 
 1S  29.30
 1S  17.62
 2S  19.62
 2S  13.24
 3S  13.12
 3S   9.41
 3S   6.75
 4S   6.41
 4S   4.78
 4S   3.57
 5S   3.32
 5S   2.55
 5S   1.95
 5S   1.50
 2P  21.75
 3P  16.47
 3P   9.24
 4P   6.96
 4P   4.18
 5P   3.17
 5P   2.00
 3D  15.71
 3D   8.91
 4D   6.78
 4D   4.11
 5D   3.14
 5D   2.00
 4F   5.00
 4F   3.00
 5G   3.50
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Mo <==
Atomtype Mo
DIRAC Mo
10  0
1S
2S
2P
3S
3P
3D
4S
4P
4D  5
5S  1
SUBEND 
 
BASISFUNCTIONS 
        1S  269.000
        1S   67.100
        1S   41.500
        2S   49.500
        2S   17.550
        3S    9.000
        3S    5.900
        4S    5.100
        4S    3.300
        5S    2.150
        5S    1.350
        5S     .870
        2P   25.800
        2P   16.750
        3P   10.150
        3P    7.050
        4P    4.950
        4P    3.300
        4P    2.300
        3D   15.300
        3D    9.000
        3D    5.750
        4D    3.500
        4D    1.850
        4D     .970
        5P    1.350
        4F    4.200
        4F    2.100
        5G    3.200
SUBEND 
 
FITFUNCTIONS 
 1S    538.000
 1S    394.002
 1S    288.545
 1S    211.315
 1S    154.756
 1S    113.334
 1S     83.000
 1S  49.08
 2S  53.77
 2S  35.82
 3S  35.06
 3S  24.88
 4S  23.36
 4S  17.26
 5S  15.90
 5S  12.10
 6S  11.03
 6S   8.58
 7S   7.78
 7S   6.16
 8S   5.57
 8S   4.47
 8S   3.59
 9S   3.25
 9S   2.64
 9S   2.14
 9S   1.74
 2P  58.25
 3P  44.92
 4P  34.39
 5P  26.41
 6P  20.41
 6P  13.54
 7P  10.54
 7P   7.20
 8P   5.65
 8P   3.94
 9P   3.12
 9P   2.22
 3D  50.50
 4D  33.67
 5D  22.86
 6D  15.79
 6D   9.40
 7D   6.59
 7D   4.07
 8D   2.89
 8D   1.84
 4F  43.35
 5F  25.61
 6F  15.59
 6F   8.21
 7F   5.12
 7F   2.82
 5G  18.60
 6G   8.85
 7G   4.40
 7G   1.94
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/N <==
Atomtype N
DIRAC N
 3  0
1S
2S
2P  3
SUBEND 
 
BASISFUNCTIONS 
1S   8.74
1S   5.90
2S   5.15
2S   2.50
2S   1.50
2P   3.68
2P   1.88
2P   1.00
3D   4.40
3D   2.20
4F   3.30
SUBEND 
 
FITFUNCTIONS 
 1S  17.48
 2S  20.15
 2S  13.99
 2S   9.71
 2S   6.74
 3S   6.86
 3S   5.04
 3S   3.70
 3S   2.72
 3S   2.00
 2P  11.32
 2P   6.73
 3P   5.92
 3P   3.82
 3P   2.46
 3D   8.10
 3D   5.08
 3D   3.19
 3D   2.00
 4F   5.80
 4F   3.60
 5G   4.50
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Na <==
Atomtype Na
DIRAC Na
 4  0
1S
2S
2P
3S  1
SUBEND 
 
BASISFUNCTIONS 
1S  13.45
1S   9.60
2S   4.05
2S   2.55
2P   6.10
2P   3.30
2P   1.90
3S   1.35
3S   0.80
3S   0.55
3P   0.79
3D   2.40
3D   1.20
4F   1.30
SUBEND 
 
FITFUNCTIONS 
 1S  26.90
 1S  15.76
 2S  17.12
 2S  11.32
 3S  11.01
 3S   7.76
 3S   5.48
 4S   5.11
 4S   3.76
 4S   2.76
 5S   2.53
 5S   1.92
 5S   1.45
 5S   1.10
 2P  19.55
 3P  15.11
 3P   8.64
 4P   6.63
 4P   4.05
 5P   3.12
 5P   2.00
 3D  14.25
 3D   8.26
 4D   6.41
 4D   3.97
 5D   3.09
 5D   2.00
 4F   5.00
 4F   3.00
 5G   3.00
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/O <==
Atomtype O
DIRAC O
 3  0
1S
2S
2P  4
SUBEND 
 
BASISFUNCTIONS 
1S   9.80
1S   6.80
2S   7.58
2S   2.88
2S   1.72
2P   4.08
2P   2.08
2P   1.12
3D   4.00
3D   2.00
4F   3.00
SUBEND 
 
FITFUNCTIONS 
 1S  19.60
 2S  22.60
 2S  15.68
 2S  10.89
 2S   7.56
 3S   7.69
 3S   5.65
 3S   4.15
 3S   3.05
 3S   2.24
 2P  12.86
 2P   7.68
 3P   6.78
 3P   4.39
 3P   2.84
 3D   8.80
 3D   5.58
 3D   3.53
 3D   2.24
 4F   6.20
 4F   3.70
 5G   4.50
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Os <==
Atomtype Os
DIRAC Os
14  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
4F
5S
5P
5D  6
6S
SUBEND 
 
BASISFUNCTIONS 
        1S  713.000
        1S  173.500
        1S   83.400
        2S   93.400
        2S   36.350
        3S   46.400
        3S   19.650
        4S   12.000
        4S    8.500
        5S    6.400
        5S    4.250
        6S    3.000
        6S    1.900
        6S    1.210
        2P  173.500
        2P   61.850
        2P   34.900
        3P   19.850
        3P   14.700
        4P   12.750
        4P    8.600
        5P    5.500
        5P    3.400
        3D   26.650
        3D   17.000
        4D   11.500
        4D    7.200
        5D    4.550
        5D    2.550
        5D    1.400
        4F   29.000 
        4F   14.650
        4F    7.850
        4F    4.150
        5G    6.000
SUBEND 
 
FITFUNCTIONS 
 1S   1426.000
 1S   1049.512
 1S    772.424
 1S    568.491
 1S    418.400
 1S    307.936
 1S    226.636
 1S    166.800
 1S  99.92
 2S 110.83
 2S  74.59
 3S  73.68
 3S  52.74
 4S  49.90
 4S  37.16
 5S  34.47
 5S  26.40
 6S  24.23
 6S  18.97
 7S  17.31
 7S  13.78
 8S  12.53
 8S  10.12
 9S   9.19
 9S   7.50
10S   6.81
10S   5.62
10S   4.63
11S   4.21
11S   3.50
11S   2.91
11S   2.42
 2P 118.30
 3P  98.15
 4P  80.00
 5P  64.98
 5P  43.88
 6P  35.69
 6P  24.87
 7P  20.30
 7P  14.51
 8P  11.89
 8P   8.67
 9P   7.14
 9P   5.30
10P   4.38
10P   3.30
 3D 100.40
 4D  72.26
 5D  52.53
 6D  38.61
 7D  28.70
 7D  18.73
 8D  14.07
 8D   9.42
 9D   7.15
 9D   4.89
10D   3.74
10D   2.61
 4F  91.25
 5F  56.90
 6F  36.37
 7F  23.75
 8F  15.81
 8F   9.41
 9F   6.37
 9F   3.90
 5G  42.75
 6G  27.09
 7G  17.55
 8G  11.59
 8G   6.85
 9G   4.60
 9G   2.80
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/P <==
Atomtype P
DIRAC P
 5  0
1S
2S
2P
3S
3P  3
SUBEND 
 
BASISFUNCTIONS 
1S  18.00
1S  13.35
2S   5.60
2S   4.05
2P   7.45
2P   4.10
3S   2.70
3S   1.85
3S   1.30
3P   2.30
3P   1.35
3P   0.85
3D   3.80
3D   1.90
4F   2.00
SUBEND 
 
FITFUNCTIONS 
 1S  36.00
 1S  21.45
 2S  23.67
 2S  15.86
 3S  15.60
 3S  11.13
 3S   7.94
 4S   7.49
 4S   5.56
 4S   4.13
 5S   3.81
 5S   2.91
 5S   2.23
 5S   1.70
 2P  25.45
 3P  18.49
 4P  13.44
 4P   7.81
 5P   5.73
 5P   3.51
 5P   2.15
 3D  19.35
 4D  13.23
 4D   7.25
 5D   5.04
 5D   2.93
 5D   1.70
 4F   5.00
 4F   3.00
 5G   3.75
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Pb <==
Atomtype Pb
DIRAC Pb
15  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
4F
5S
5P
5D
6S
6P  2
SUBEND 
 
BASISFUNCTIONS 
        1S  816.000
        1S  196.000
        1S   92.200
        2S  106.000
        2S   40.200
        3S   51.150
        3S   21.850
        4S   13.400
        4S    9.550
        5S    7.650
        5S    5.200
        6S    3.700
        6S    2.400
        6S    1.580
        2P  196.000
        2P   70.200
        2P   38.300
        3P   21.750
        3P   15.900
        4P   14.500
        4P    9.900
        5P    6.600
        5P    4.200
        6P    2.700
        6P    1.600
        6P     .960
        3D   29.400
        3D   18.800
        4D   13.000
        4D    8.450
        5D    6.000
        5D    3.650
        5D    2.200
        4F   35.000
        4F   17.560
        4F    9.950
        4F    5.750
        5F    2.500
        5G    7.800
SUBEND 
 
FITFUNCTIONS 
 1S   1632.000
 1S   1195.199
 1S    875.307
 1S    641.033
 1S    469.462
 1S    343.812
 1S    251.791
 1S    184.400
 1S 107.55
 2S 116.32
 2S  76.68
 3S  74.30
 3S  52.26
 4S  48.65
 4S  35.68
 5S  32.61
 5S  24.64
 6S  22.32
 6S  17.25
 7S  15.55
 7S  12.23
 8S  11.00
 8S   8.78
 9S   7.89
 9S   6.38
10S   5.73
10S   4.68
10S   3.82
11S   3.43
11S   2.83
11S   2.33
11S   1.92
 2P 130.50
 3P 105.00
 4P  83.37
 5P  66.14
 6P  52.66
 6P  35.96
 7P  28.77
 7P  20.17
 8P  16.23
 8P  11.63
 9P   9.41
 9P   6.86
10P   5.58
10P   4.14
11P   3.38
11P   2.54
 3D 111.00
 4D  81.70
 5D  60.58
 6D  45.35
 7D  34.28
 7D  22.74
 8D  17.35
 8D  11.80
 9D   9.08
 9D   6.31
10D   4.89
10D   3.46
 4F 102.15
 5F  63.70
 6F  40.72
 7F  26.59
 8F  17.70
 9F  11.98
 9F   7.34
10F   5.04
10F   3.16
 5G  48.25
 6G  32.57
 7G  22.37
 8G  15.60
 8G   9.73
 9G   6.88
 9G   4.40
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Rb <==
Atomtype Rb
DIRAC Rb
 9  0
1S
2S
2P
3S
3P
3D
4S
4P
5S  1
SUBEND 
 
BASISFUNCTIONS 
        1S  228.000
        1S   56.100
        1S   36.100
        2S   43.100
        2S   15.100
        3S    7.750
        3S    5.300
        4S    3.750
        4S    2.350
        5S    1.600
        5S     .950
        5S     .610
        2P   22.000
        2P   14.300
        3P    8.500
        3P    5.600
        4P    3.750
        4P    2.400
        4P    1.550
        3D   12.000
        3D    6.000
        4D    2.800
        4D    1.400
        4F    3.200
SUBEND 
 
FITFUNCTIONS 
 1S    456.000
 1S    335.398
 1S    246.692
 1S    181.448
 1S    133.459
 1S     98.162
 1S     72.200
 1S  41.86
 2S  45.03
 2S  29.56
 3S  28.52
 3S  19.98
 4S  18.54
 4S  13.55
 5S  12.35
 5S   9.30
 6S   8.40
 6S   6.47
 7S   5.82
 7S   4.57
 8S   4.10
 8S   3.26
 8S   2.60
 9S   2.33
 9S   1.88
 9S   1.51
 9S   1.22
 2P  50.40
 3P  37.82
 4P  28.28
 5P  21.26
 6P  16.12
 6P  10.50
 7P   8.03
 7P   5.39
 8P   4.16
 8P   2.86
 9P   2.22
 9P   1.56
 3D  43.10
 4D  28.85
 5D  19.65
 6D  13.62
 6D   8.13
 7D   5.72
 7D   3.54
 8D   2.53
 8D   1.61
 4F  37.10
 5F  21.02
 6F  12.31
 6F   6.24
 7F   3.76
 7F   2.00
 5G  15.30
 6G   7.89
 7G   4.22
 7G   2.00
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Ru <==
Atomtype Ru
DIRAC Ru
10  0
1S
2S
2P
3S
3P
3D
4S
4P
4D  7
5S  1
SUBEND 
 
BASISFUNCTIONS 
        1S  288.000
        1S   71.900
        1S   43.700
        2S   51.900
        2S   18.550
        3S    9.550
        3S    6.100
        4S    5.600
        4S    3.600
        5S    2.300
        5S    1.400
        5S     .890
        2P   27.400
        2P   17.750
        3P   10.700
        3P    7.600
        4P    5.500
        4P    3.650
        4P    2.500
        3D   16.400
        3D    9.750
        3D    6.350
        4D    4.000
        4D    2.150
        4D    1.140
        5P    1.400
        4F    4.400
        4F    2.200
        5G    3.400
SUBEND 
 
FITFUNCTIONS 
 1S    576.000
 1S    420.666
 1S    307.222
 1S    224.371
 1S    163.863
 1S    119.673
 1S     87.400
 1S  51.54
 2S  56.33
 2S  37.46
 3S  36.58
 3S  25.92
 4S  24.29
 4S  17.93
 5S  16.49
 5S  12.53
 6S  11.41
 6S   8.86
 7S   8.03
 7S   6.35
 8S   5.74
 8S   4.60
 8S   3.69
 9S   3.33
 9S   2.70
 9S   2.19
 9S   1.78
 2P  61.45
 3P  47.25
 4P  36.08
 5P  27.64
 6P  21.32
 6P  14.12
 7P  10.97
 7P   7.48
 8P   5.85
 8P   4.08
 9P   3.22
 9P   2.29
 3D  53.45
 4D  35.87
 5D  24.49
 6D  17.01
 6D  10.17
 7D   7.17
 7D   4.45
 8D   3.18
 8D   2.03
 4F  45.70
 5F  27.33
 6F  16.82
 6F   8.95
 7F   5.65
 7F   3.14
 5G  19.75
 6G   9.74
 7G   5.01
 7G   2.28
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/S <==
Atomtype S
DIRAC S
 5  0
1S
2S
2P
3S
3P  4
SUBEND 
 
BASISFUNCTIONS 
1S  19.40
1S  14.35
2S   5.90
2S   4.25
2P   8.05
2P   4.55
3S   3.45
3S   2.25
3S   1.50
3P   2.65
3P   1.60
3P   1.00
3D   4.20
3D   2.10
4F   2.10
SUBEND 
 
FITFUNCTIONS 
 1S  38.80
 1S  23.35
 2S  26.02
 2S  17.57
 3S  17.42
 3S  12.50
 3S   8.98
 4S   8.52
 4S   6.36
 4S   4.75
 5S   4.42
 5S   3.39
 5S   2.60
 5S   2.00
 2P  27.45
 3P  20.25
 4P  14.92
 4P   8.78
 5P   6.52
 5P   4.04
 5P   2.50
 3D  20.90
 4D  14.56
 4D   8.13
 5D   5.74
 5D   3.39
 5D   2.00
 4F   5.00
 4F   3.00
 5G   3.62
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Sb <==
Atomtype Sb
DIRAC Sb
11  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
5S
5P  3
SUBEND 
 
BASISFUNCTIONS 
        1S  363.000
        1S   90.500
        1S   51.600
        2S   59.150
        2S   22.150
        3S   11.600
        3S    7.500
        4S    7.800
        4S    5.000
        5S    3.400
        5S    2.200
        5S    1.470
        2P   90.500
        2P   33.300
        2P   21.300
        3P   12.650
        3P    9.400
        4P    6.500
        4P    4.200
        5P    2.650
        5P    1.600
        5P     .990
        3D   20.450
        3D   12.350
        3D    8.400
        4D    6.150
        4D    3.850
        4D    2.450
        5D    1.600
4F   4.40
4F   2.20
4F   1.10
5G   3.20
SUBEND 
 
FITFUNCTIONS 
 1S    726.000
 1S    524.478
 1S    378.894
 1S    273.721
 1S    197.742
 1S    142.853
 1S    103.200
 1S  60.53
 2S  65.82
 2S  43.58
 3S  42.40
 3S  29.94
 4S  27.97
 4S  20.58
 5S  18.87
 5S  14.30
 6S  12.98
 6S  10.06
 7S   9.09
 7S   7.17
 8S   6.47
 8S   5.17
 8S   4.14
 9S   3.73
 9S   3.02
 9S   2.44
 9S   1.98
 2P  72.90
 3P  58.45
 4P  46.27
 5P  36.61
 5P  24.11
 6P  19.15
 6P  13.05
 7P  10.42
 7P   7.29
 8P   5.85
 8P   4.18
 9P   3.38
 9P   2.46
 3D  63.95
 4D  46.06
 5D  33.50
 6D  24.64
 6D  15.58
 7D  11.59
 7D   7.57
 8D   5.69
 8D   3.81
 9D   2.89
 9D   1.98
 4F  53.60
 5F  33.93
 6F  21.99
 7F  14.55
 7F   8.48
 8F   5.71
 8F   3.44
 5G  24.70
 6G  14.49
 7G   8.74
 8G   5.40
 8G   2.99
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Se <==
Atomtype Se
DIRAC Se
 8  0
1S
2S
2P
3S
3P
3D
4S
4P  4
SUBEND 
 
BASISFUNCTIONS 
1S  38.90
1S  31.55
2S  13.60
2S   7.50
2P  18.70
2P  12.60
3S   8.50
3S   5.40
3P   7.55
3P   4.75
3D  20.80
3D  10.40
3D   5.70
3D   3.20
4S   3.40
4S   2.20
4S   1.50
4P   3.00
4P   1.80
4P   1.10
4D   1.80
4F   5.00
4F   2.50
4F   1.25
5G   3.90
SUBEND 
 
FITFUNCTIONS 
 1S  77.80
 2S  87.03
 2S  58.97
 3S  58.63
 3S  42.21
 4S  40.17
 4S  30.07
 4S  22.50
 5S  20.97
 5S  16.14
 5S  12.42
 6S  11.45
 6S   9.00
 6S   7.07
 6S   5.56
 7S   5.09
 7S   4.07
 7S   3.25
 7S   2.60
 2P  57.60
 3P  36.58
 4P  23.69
 5P  15.67
 6P  10.57
 6P   6.15
 7P   4.22
 7P   2.55
 3D  44.60
 4D  28.48
 5D  18.61
 6D  12.41
 6D   7.14
 7D   4.85
 7D   2.90
 4F  20.55
 5F  11.10
 6F   6.22
 7F   3.60
 5G   9.90
 6G   5.89
 7G   3.60
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Si <==
Atomtype Si
DIRAC Si
 5  0
1S
2S
2P
3S
3P  2
SUBEND 
 
BASISFUNCTIONS 
1S  17.05
1S  12.45
2S   5.15
2S   3.60
2P   6.85
2P   3.65
3S   2.95
3S   1.85
3S   1.20
3P   2.00
3P   1.20
3P   0.75
3D   3.50
3D   1.75
4F   1.90
SUBEND 
 
FITFUNCTIONS 
 1S  34.10
 1S  20.15
 2S  22.06
 2S  14.69
 3S  14.37
 3S  10.19
 3S   7.23
 4S   6.78
 4S   5.01
 4S   3.70
 5S   3.41
 5S   2.59
 5S   1.97
 5S   1.50
 2P  23.90
 3P  17.13
 4P  12.31
 4P   7.08
 5P   5.14
 5P   3.12
 5P   1.89
 3D  18.40
 4D  12.38
 4D   6.68
 5D   4.57
 5D   2.62
 5D   1.50
 4F   5.00
 4F   3.00
 5G   3.88
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Sn <==
Atomtype Sn
DIRAC Sn
11  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
5S
5P  2
SUBEND 
 
BASISFUNCTIONS 
        1S  357.000
        1S   89.000
        1S   50.500
        2S   56.800
        2S   21.650
        3S   11.300
        3S    6.950
        4S    7.400
        4S    4.750
        5S    3.200
        5S    2.050
        5S    1.360
        2P   89.000
        2P   32.400
        2P   20.750
        3P   12.350
        3P    9.150
        4P    6.250
        4P    4.000
        5P    2.450
        5P    1.450
        5P     .880
        3D   19.900
        3D   12.000
        3D    8.100
        4D    5.800
        4D    3.550
        4D    2.200
        5D    1.450
4F   4.20
4F   2.10
4F   1.10
5G   3.10
SUBEND 
 
FITFUNCTIONS 
 1S    714.000
 1S    515.389
 1S    372.025
 1S    268.540
 1S    193.842
 1S    139.921
 1S    101.000
 1S  58.73
 2S  63.34
 2S  41.66
 3S  40.27
 3S  28.27
 4S  26.27
 4S  19.23
 5S  17.55
 5S  13.24
 6S  11.97
 6S   9.24
 7S   8.32
 7S   6.53
 8S   5.87
 8S   4.68
 8S   3.73
 9S   3.35
 9S   2.70
 9S   2.18
 9S   1.76
 2P  71.25
 3P  56.65
 4P  44.52
 5P  35.00
 5P  22.90
 6P  18.08
 6P  12.25
 7P   9.73
 7P   6.77
 8P   5.41
 8P   3.85
 9P   3.09
 9P   2.24
 3D  62.50
 4D  44.46
 5D  31.98
 6D  23.29
 6D  14.59
 7D  10.75
 7D   6.96
 8D   5.18
 8D   3.44
 9D   2.59
 9D   1.76
 4F  52.50
 5F  32.66
 6F  20.83
 7F  13.58
 7F   7.80
 8F   5.18
 8F   3.08
 5G  24.00
 6G  14.04
 7G   8.45
 8G   5.21
 8G   2.88
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Sr <==
Atomtype Sr
DIRAC Sr
 9  0
1S
2S
2P
3S
3P
3D
4S
4P
5S
SUBEND 
 
BASISFUNCTIONS 
        1S  227.000
        1S   56.800
        1S   37.100
        2S   43.900
        2S   15.600
        3S    8.050
        3S    5.600
        4S    4.000
        4S    2.600
        5S    1.150
        5S     .760
        2P   22.800
        2P   14.800
        3P    8.900
        3P    5.900
        4P    4.000
        4P    2.650
        4P    1.800
        3D    4.500   
        4D    2.000
        4D    1.000
        4F    2.000
SUBEND 
 
FITFUNCTIONS 
 1S    454.000
 1S    335.697
 1S    248.221
 1S    183.540
 1S    135.713
 1S    100.349
 1S     74.200
 1S  43.78
 2S  47.87
 2S  31.84
 3S  31.11
 3S  22.05
 4S  20.68
 4S  15.26
 5S  14.04
 5S  10.67
 6S   9.72
 6S   7.55
 7S   6.85
 7S   5.41
 8S   4.89
 8S   3.92
 8S   3.15
 9S   2.84
 9S   2.31
 9S   1.87
 9S   1.52
 2P  51.90
 3P  39.84
 4P  30.38
 5P  23.25
 6P  17.91
 6P  11.85
 7P   9.20
 7P   6.26
 8P   4.90
 8P   3.41
 9P   2.69
 9P   1.91
 3D  44.55
 4D  30.59
 5D  21.32
 6D  15.09
 6D   9.19
 7D   6.59
 7D   4.16
 8D   3.02
 8D   1.96
 4F  38.30
 5F  22.44
 6F  13.55
 6F   7.08
 7F   4.39
 7F   2.40
 5G  16.00
 6G   8.66
 7G   4.85
 7G   2.40
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Te <==
Atomtype Te
DIRAC Te
11  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
5S
5P  4
SUBEND 
 
BASISFUNCTIONS 
        1S  381.000
        1S   94.600
        1S   52.800
        2S   60.400
        2S   22.650
        3S   11.950
        3S    8.000
        4S    8.200
        4S    5.200
        5S    3.600
        5S    2.350
        5S    1.580
        2P   94.600
        2P   34.200
        2P   21.800
        3P   12.900
        3P    9.650
        4P    6.750
        4P    4.400
        5P    2.950
        5P    1.800
        5P    1.110
        3D   21.100
        3D   12.750
        3D    8.700
        4D    6.500
        4D    4.100
        4D    2.650
        5D    1.800
4F   4.60
4F   2.30
4F   1.20
5G   3.30
SUBEND 
 
FITFUNCTIONS 
 1S    762.000
 1S    548.159
 1S    394.328
 1S    283.667
 1S    204.061
 1S    146.795
 1S    105.600
 1S  62.46
 2S  68.44
 2S  45.61
 3S  44.64
 3S  31.69
 4S  29.75
 4S  21.99
 5S  20.26
 5S  15.42
 6S  14.06
 6S  10.94
 7S   9.92
 7S   7.85
 8S   7.11
 8S   5.71
 8S   4.58
 9S   4.14
 9S   3.36
 9S   2.73
 9S   2.22
 2P  74.60
 3P  60.30
 4P  48.06
 5P  38.26
 5P  25.35
 6P  20.24
 6P  13.86
 7P  11.13
 7P   7.82
 8P   6.31
 8P   4.53
 9P   3.68
 9P   2.69
 3D  65.55
 4D  47.77
 5D  35.11
 6D  26.07
 6D  16.64
 7D  12.48
 7D   8.22
 8D   6.23
 8D   4.21
 9D   3.22
 9D   2.22
 4F  54.80
 5F  34.81
 6F  22.63
 7F  15.02
 7F   8.78
 8F   5.93
 8F   3.58
 5G  25.50
 6G  14.99
 7G   9.06
 8G   5.61
 8G   3.11
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Tl <==
Atomtype Tl
DIRAC Tl
15  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
4F
5S
5P
5D
6S
6P  1
SUBEND 
 
BASISFUNCTIONS 
        1S  800.000
        1S  192.400
        1S   90.700
        2S  103.700
        2S   39.550
        3S   50.350
        3S   21.500
        4S   13.150
        4S    9.300
        5S    7.450
        5S    5.000
        6S    3.500
        6S    2.250
        6S    1.460
        2P  192.400
        2P   68.700
        2P   37.700
        3P   21.450
        3P   15.700
        4P   14.200
        4P    9.700
        5P    6.400
        5P    4.050
        6P    2.550
        6P    1.450
        6P     .830
        3D   28.900
        3D   18.500
        4D   12.750
        4D    8.250
        5D    5.650
        5D    3.350
        5D    1.950
        4F   34.000
        4F   17.000
        4F    9.600
        4F    5.500
        4F    2.500
        5G    7.500 
SUBEND 
 
FITFUNCTIONS 
 1S   1600.000
 1S   1172.333
 1S    858.978
 1S    629.380
 1S    461.152
 1S    337.890
 1S    247.575
 1S    181.400
 1S 104.70
 2S 112.14
 2S  73.34
 3S  70.52
 3S  49.28
 4S  45.58
 4S  33.23
 5S  30.20
 5S  22.69
 6S  20.45
 6S  15.72
 7S  14.11
 7S  11.05
 8S   9.89
 8S   7.86
 9S   7.03
 9S   5.66
10S   5.07
10S   4.12
10S   3.35
11S   3.00
11S   2.46
11S   2.02
11S   1.66
 2P 128.40
 3P 102.38
 4P  80.66
 5P  63.55
 6P  50.28
 6P  34.12
 7P  27.15
 7P  18.93
 8P  15.15
 8P  10.79
 9P   8.69
 9P   6.31
10P   5.11
10P   3.76
11P   3.06
11P   2.29
 3D 109.20
 4D  80.16
 5D  59.29
 6D  44.29
 7D  33.41
 7D  22.12
 8D  16.84
 8D  11.44
 9D   8.78
 9D   6.09
10D   4.72
10D   3.33
 4F 100.30
 5F  61.48
 6F  38.69
 7F  24.91
 8F  16.36
 9F  10.93
 9F   6.61
10F   4.48
10F   2.78
 5G  47.30
 6G  31.32
 7G  21.13
 8G  14.50
 8G   8.89
 9G   6.19
 9G   3.90
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Xe <==
Atomtype Xe
DIRAC Xe
11  0
1S
2S
2P
3S
3P
3D
4S
4P
4D
5S
5P
SUBEND 
 
BASISFUNCTIONS 
        1S  397.000
        1S   99.300
        1S   55.100
        2S   62.700
        2S   23.700
        3S   12.550
        3S    9.000
        4S    8.950
        4S    5.700
        5S    4.000
        5S    2.650
        5S    1.800
        2P   99.300
        2P   36.100
        2P   22.850
        3P   13.450
        3P   10.150
        4P    7.250
        4P    4.850
        5P    3.300
        5P    2.050
        5P    1.290
        3D   22.350
        3D   13.550
        3D    9.300
        4D    7.000
        4D    4.600
        4D    3.100
        5D    2.000
4F   5.40
4F   2.70
4F   1.40
5G   3.70
SUBEND 
 
FITFUNCTIONS 
 1S    794.000
 1S    571.322
 1S    411.094
 1S    295.802
 1S    212.844
 1S    153.152
 1S    110.200
 1S  65.82
 2S  72.79
 2S  48.87
 3S  48.17
 3S  34.41
 4S  32.50
 4S  24.16
 5S  22.37
 5S  17.11
 6S  15.68
 6S  12.26
 7S  11.17
 7S   8.88
 8S   8.07
 8S   6.50
 8S   5.24
 9S   4.76
 9S   3.88
 9S   3.16
 9S   2.58
 2P  77.95
 3P  63.73
 4P  51.29
 5P  41.19
 5P  27.52
 6P  22.15
 6P  15.29
 7P  12.36
 7P   8.75
 8P   7.11
 8P   5.14
 9P   4.20
 9P   3.09
 3D  68.65
 4D  50.71
 5D  37.72
 6D  28.32
 6D  18.27
 7D  13.85
 7D   9.21
 8D   7.05
 8D   4.80
 9D   3.71
 9D   2.58
 4F  57.10
 5F  36.41
 6F  23.75
 7F  15.80
 7F   9.26
 8F   6.27
 8F   3.80
 5G  27.10
 6G  15.91
 7G   9.60
 8G   5.94
 8G   3.29
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Zn <==
Atomtype Zn
DIRAC Zn
 7  0
1S
2S
2P
3S
3P
4S
3D
SUBEND 
 
BASISFUNCTIONS 
1S  35.25
1S  27.85
2S  11.80
2S   6.60
2P  16.65
2P  10.90
3S   7.20
3S   4.35
3P   7.100
3P   4.600
3P   3.150
3D  15.40 
3D   7.70
3D   3.70
3D   1.68
4S   2.70
4S   1.60
4S   1.00
4P   1.54
4F   5.000
4F   2.200
5G   3.000
SUBEND 
 
FITFUNCTIONS 
 1S  70.50
 2S  76.90
 2S  51.06
 3S  49.80
 3S  35.24
 4S  32.98
 4S  24.32
 4S  17.93
 5S  16.47
 5S  12.50
 5S   9.49
 6S   8.63
 6S   6.70
 6S   5.20
 6S   4.04
 7S   3.65
 7S   2.89
 7S   2.28
 7S   1.80
 2P  51.90
 3P  34.60
 4P  23.36
 5P  16.04
 5P   9.22
 6P   6.43
 6P   3.87
 7P   2.74
 3D  38.95
 4D  26.29
 5D  18.05
 5D  10.37
 6D   7.24
 6D   4.35
 7D   3.08
 4F  20.50
 5F  11.58
 5F   5.51
 6F   3.22
 5G  13.55
 5G   7.20
 5G   3.83
SUBEND 
 
END 


==> anc/basis_set_files/tz3p+/Zr <==
Atomtype Zr
DIRAC Zr
10  0
1S
2S
2P
3S
3P
3D
4S
4P
4D  2
5S
SUBEND 
 
BASISFUNCTIONS 
        1S  249.000
        1S   62.000
        1S   39.300
        2S   46.000
        2S   16.600
        3S    8.600
        3S    6.050
        4S    4.550
        4S    3.000
        5S    2.050
        5S    1.300
        5S     .850
        2P   24.200
        2P   15.750
        3P    9.550
        3P    6.500
        4P    4.450
        4P    3.000
        4P    2.100
        3D   14.150
        3D    8.250
        3D    5.150
        4D    3.100
        4D    1.650
        4D     .900
        5P    1.300
        4F    4.000
        4F    2.000
        5G    3.000
SUBEND 
 
FITFUNCTIONS 
 1S    498.000
 1S    366.096
 1S    269.129
 1S    197.845
 1S    145.443
 1S    106.920
 1S     78.600
 1S  46.61
 2S  51.20
 2S  34.19
 3S  33.52
 3S  23.83
 4S  22.41
 4S  16.59
 5S  15.31
 5S  11.66
 6S  10.65
 6S   8.29
 7S   7.53
 7S   5.97
 8S   5.41
 8S   4.35
 8S   3.49
 9S   3.16
 9S   2.57
 9S   2.09
 9S   1.70
 2P  55.05
 3P  42.59
 4P  32.69
 5P  25.17
 6P  19.50
 6P  12.97
 7P  10.12
 7P   6.92
 8P   5.44
 8P   3.81
 9P   3.01
 9P   2.15
 3D  47.55
 4D  31.75
 5D  21.58
 6D  14.93
 6D   8.90
 7D   6.25
 7D   3.86
 8D   2.75
 8D   1.75
 4F  40.95
 5F  23.96
 6F  14.45
 6F   7.54
 7F   4.67
 7F   2.55
 5G  17.40
 6G   8.26
 7G   4.09
 7G   1.80
SUBEND 
 
END 

